Stochastic Aggregation with Prescribed Resources and Additive Delay

We study online aggregation with prescribed resources and additive delay. In this problem, we are given a finite set of resources with purchase costs and a collection of request types, each specifying the resources it requires. Requests arrive over time, and each request can be served immediately or postponed to a later time. A service may serve several pending requests together by purchasing every resource required by at least one of them, paying for each purchased resource only once. These purchases serve only the current batch; resources needed in a later service must be purchased again. A request served $t$ units of time after its arrival incurs delay cost $t$. The objective is to serve all requests while minimizing the sum of resource purchase costs and individual delay costs. We consider a stochastic version of this problem in which requests of each type follow an independent Poisson process of known rate. An online algorithm knows these rates but observes requests only upon arrival. We compare its expected cost with that of an offline optimum that knows the entire realized input and may choose every batch freely. A resource--scale linear program supplies both an offline lower certificate and synchronized service periods. This yields a deterministic online algorithm with polynomial-time preprocessing on rational input and a long-run ratio of expectations below $2.113$. The guarantee applies in particular to rooted multi-level aggregation and prescribed-pair aggregation on trees. Besides, for Poisson TCP acknowledgment, we further characterize the optimal long-run ratio of expectations at every load, showing that its worst-case value is approximately 1.409 and is attained by a deterministic online policy.

==> anc/certificates/README.txt <==
FINITE CERTIFICATES
===================

From this certificates directory, run:

    python -m pip install -r requirements.txt
    python run_all.py

The programs use Python 3.10+ and NumPy. They were validated with Python
3.12.14 and NumPy 2.3.5 in the verification run included with this release.
The phase-grid checker uses only the
Python standard library. No optimization solver is needed.

The full runner rebuilds the scalar state graphs from their recurrences,
regenerates probability enclosures and numerical results, and writes
results/verification_summary.json plus one execution log per checker.
It exits with a nonzero status if any check fails. It can be run from
any working directory; --output-dir selects a different results folder.
Use ordinary Python execution, without the -O option.

Files and mathematical scope
---------------------------

check_scalar.py
    Builds the endpoint and midpoint finite-state graphs and evaluates
    them with outward-rounded arithmetic. Exponential probabilities are
    enclosed using exact fractions before conversion to floating-point
    endpoints. Every multiplication and addition is rounded separately.
    It checks the conservative scalar bounds displayed in the manuscript.

check_scalar_correction.py
    Enumerates the short midpoint-cluster words with exact integer
    dynamic programming, encloses their nonnegative weighted sum, and
    checks the final mean-correction comparisons using exact fractions.
    This checker consumes the results of check_scalar.py.

check_phase_grid.py
    Exact rational checks of breakpoints, right-continuous rounding,
    common scaling, rational precision budgets, and the epsilon loss bound.
    The polynomial-time theorem itself is proved analytically in
    sections/efficient_phase.tex.

results/
    Regenerated graphs, configurations, probability enclosures,
    machine-readable results, execution logs, and verification summary.

Provenance
----------

The phase-grid checker accompanies the polynomial-time refinement.
The scalar programs implement the finite recurrences, probability
enclosures, and directed arithmetic described in Appendix A. The supplied
execution summary records the Python and NumPy versions, script hashes,
and the outcome of every check. The programs rebuild their state graphs
instead of assuming that the supplied graphs are correct.

Different outward-rounding implementations can give slightly different
last digits. The displayed intermediate bounds have therefore been
rounded conservatively to values verified by these programs. The stated
main theorem bounds are unchanged.

The finite computations support the specified certificate components.
The reductions, probabilistic accounting, and asymptotic arguments remain
the analytic proofs in the manuscript; a passing script is not a formal
verification of the entire paper.

In the arXiv source archive this directory is anc/certificates/.
The mathematical proofs and certificate derivations are part of the
article PDF. This directory contains their supporting code and data.


==> anc/certificates/check_phase_grid.py <==
"""Exact-arithmetic sanity checks for polynomial phase selection.

These finite tests check the implementation-level phase/cell claims and
the rational precision budget. They do not replace the convexity/scaling
proof or prove a polynomial running-time theorem by experimentation.
"""
from bisect import bisect_right
from fractions import Fraction as F
from pathlib import Path
import argparse
import hashlib
import json
import sys
import time


def require(condition, message):
    if not condition:
        raise ValueError(message)


def power_two(k):
    return F(1 << k) if k >= 0 else F(1, 1 << (-k))


def floor_log_two(x):
    require(x > 0, "logarithm argument must be positive")
    k = x.numerator.bit_length() - x.denominator.bit_length()
    if x < power_two(k):
        k -= 1
    require(power_two(k) <= x < power_two(k + 1), "incorrect binary exponent")
    return k


def mantissa(x):
    return x / power_two(floor_log_two(x))


def rounded_scale(tau, a):
    if tau == 0:
        return F(0)
    x = tau / a
    k = floor_log_two(x)
    if power_two(k) < x:
        k += 1
    result = a * power_two(k)
    require(tau <= result < 2 * tau, "rounded scale outside [tau,2 tau)")
    return result


def candidates(taus, delta):
    require(0 < delta <= F(1, 4), "delta out of theorem range")
    grid = {F(1)}
    j = 0
    while F(1) + j * delta < 2:
        grid.add(F(1) + j * delta)
        j += 1
    grid.update(mantissa(t) for t in taus if t > 0)
    result = sorted(grid)
    require(all(1 <= a < 2 for a in result), "candidate outside phase interval")
    require(len(result) <= j + sum(t > 0 for t in taus), "candidate count bound failed")
    return result


def logarithm_interval(terms):
    require(terms >= 1, "at least one logarithm term is needed")
    lower = 2 * sum((F(1, (2*j+1)*3**(2*j+1)) for j in range(terms)), F(0))
    # Bound denominators 2j+1 by 2N+1 in the positive omitted tail.
    tail = F(9, 4*(2*terms+1)*3**(2*terms+1))
    return lower, lower + tail


def multiplier_interval(r, beta, terms):
    ell_low, ell_high = logarithm_interval(terms)
    return 2*r*ell_low + 1/(2*beta*ell_high), 2*r*ell_high + 1/(2*beta*ell_low)


def rational_multiplier(r, beta, delta):
    terms = 1
    while True:
        lower, upper = multiplier_interval(r, beta, terms)
        if upper <= (1+delta)*lower:
            return upper, lower, terms
        terms += 1


def verify():
    scenarios = {
        "all_zero": [F(0), F(0), F(0)],
        "powers_of_two_and_zero": [F(0), F(1, 8), F(1), F(2), F(8)],
        "duplicate_breakpoints": [F(3, 8), F(3, 4), F(3, 2), F(3), F(6)],
        "ordinary_rationals": [F(0), F(2, 7), F(11, 13), F(7, 5), F(29, 3)],
        "near_one_and_two": [F(1), F(1)+F(1, 1 << 120),
                             F(2)-F(1, 1 << 120), F(2)],
        "near_internal_breakpoint": [F(3, 2)-F(1, 1 << 160), F(3, 2),
                                    F(3, 2)+F(1, 1 << 160)],
        "extreme_magnitudes": [F(0), F(1, 1 << 2048), F(1 << 2048),
                               F(3, 5)*power_two(-2048),
                               F(7, 5)*power_two(2048)],
    }
    epsilons = [F(1), F(1, 2), F(1, 10), F(1, 37)]
    count = {"scenarios": len(scenarios), "phase_sets": 0, "target_phases": 0,
             "individual_scale_equalities": 0, "logarithm_intervals": 0,
             "multiplier_intervals": 0, "loss_budget_checks": 0}
    maximum_candidates = 0
    for name, taus in scenarios.items():
        for epsilon in epsilons:
            delta = epsilon / 4
            grid = candidates(taus, delta)
            maximum_candidates = max(maximum_candidates, len(grid))
            count["phase_sets"] += 1
            targets = set(grid)
            augmented = grid + [F(2)]
            for left, right in zip(augmented, augmented[1:]):
                targets.add((left+right)/2)
                # Approach both sides on a scale much smaller than the cell.
                targets.add(left + (right-left)/2**200)
                targets.add(right - (right-left)/2**200)
            for target in targets:
                predecessor = grid[bisect_right(grid, target)-1]
                c = predecessor / target
                require(F(1)/(1+delta) <= c <= 1,
                        name+": predecessor compression factor")
                require(target-predecessor <= delta,
                        name+": additive grid gap")
                for tau in taus:
                    if tau:
                        b = mantissa(tau)
                        require(not (predecessor < b <= target),
                                name+": missing breakpoint inside cell")
                    require(rounded_scale(tau, predecessor)
                            == c*rounded_scale(tau, target),
                            name+": periods do not scale uniformly")
                    count["individual_scale_equalities"] += 1
                count["target_phases"] += 1

    # The series identity and positive-tail bound are analytic inputs.
    # Check interval nesting and the finite precision acceptance criterion.
    for terms in range(1, 81):
        low, high = logarithm_interval(terms)
        next_low, next_high = logarithm_interval(terms+1)
        require(0 < low < next_low < next_high < high < 1,
                "logarithm intervals must be positive and strictly nested")
        count["logarithm_intervals"] += 1

    multiplier_cases = []
    parameter_pairs = [(F(10001, 10000), F(27, 20)),
                       (F(11, 10), F(1, 4)), (F(2), F(10))]
    for r, beta in parameter_pairs:
        for epsilon in [F(1), F(1, 10), F(1, 10**6), F(1, 10**30)]:
            delta = epsilon / 4
            upper, lower, terms = rational_multiplier(r, beta, delta)
            refined_low, refined_high = multiplier_interval(r, beta, terms+30)
            require(0 < lower <= refined_low <= refined_high <= upper,
                    "multiplier refinement escaped interval")
            require(upper <= (1+delta)*lower,
                    "rational multiplier acceptance failed")
            require(upper <= (1+delta)*refined_low,
                    "multiplier relative upper bound failed")
            multiplier_cases.append({
                "r": str(r), "beta": str(beta), "epsilon": str(epsilon),
                "series_terms": terms,
                "sbar": {"numerator": str(upper.numerator),
                         "denominator": str(upper.denominator)},
                "certified_lower": {"numerator": str(lower.numerator),
                                    "denominator": str(lower.denominator)},
            })
            count["multiplier_intervals"] += 1

    for numerator in range(1, 101):
        for denominator in range(numerator, 101):
            epsilon = F(numerator, denominator)
            delta = epsilon / 4
            # The exact identity establishes the budget throughout [0,1]:
            # epsilon - (3 delta+delta^2) = epsilon*(4-epsilon)/16.
            margin = epsilon - (3*delta+delta*delta)
            require(margin == epsilon*(4-epsilon)/16 and margin > 0,
                    "loss budget algebra failed")
            require((1+delta)**2+delta <= 1+epsilon,
                    "total relative loss exceeds epsilon")
            count["loss_budget_checks"] += 1

    return {
        "status": "PASS",
        "arithmetic": "Python standard-library fractions.Fraction and exact integers",
        "counts": count,
        "maximum_phase_candidates": maximum_candidates,
        "scenarios": list(scenarios),
        "phase_epsilons": [str(e) for e in epsilons],
        "multiplier_cases": multiplier_cases,
        "scope": (
            "Finite implementation-level checks of normalized breakpoints, "
            "right-continuous rounding at equality, predecessor compression "
            "and exact uniform scaling, including extremely close breakpoints "
            "and magnitudes 2^+/-2048. Also checks rational logarithm-interval "
            "nesting, the rational sbar acceptance criterion, and loss-budget "
            "algebra. The positive logarithm series identity, analytic purchase-"
            "rate scaling inequality, polynomial LP theorem, and asymptotic "
            "competitive analysis remain proved in sections/efficient_phase.tex; these tests "
            "do not independently verify the complete mathematical theorem."
        ),
        "external_search_used": False,
    }


def main():
    directory = Path(__file__).resolve().parent
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--output", type=Path, default=directory/"phase_grid_checks.json")
    args = parser.parse_args()
    start = time.perf_counter()
    try:
        result = verify()
        result["script_sha256"] = hashlib.sha256(Path(__file__).read_bytes()).hexdigest()
        result["elapsed_seconds"] = time.perf_counter()-start
        args.output.write_text(json.dumps(result, indent=2)+"\n", encoding="utf-8")
    except (ValueError, OSError) as error:
        print("FAIL: "+str(error), file=sys.stderr)
        return 1
    print("PASS: exact rational phase-grid sanity checks")
    print(json.dumps(result["counts"], indent=2))
    print("Scope: finite phase/rounding and precision-budget checks; "
          "the analytic proof is separate.")
    print("Result: "+str(args.output))
    return 0


if __name__ == "__main__":
    sys.exit(main())


==> anc/certificates/check_scalar.py <==
"""Independent scalar certificate reconstruction; no original numerical assets.

Python 3.10+ and NumPy only. Rebuilds both graphs with integer BFS on every run.
Exact Fraction arithmetic encloses probabilities. Each binary64 multiplication
and addition is followed by nextafter toward the required endpoint. Assuming
IEEE-754 correctly rounded basic operations, one neighboring float encloses
the exact operation, including underflow. Clipping a negative lower endpoint
to zero is valid because every mathematical quantity is nonnegative.
No BLAS dot product, uncontrolled reduction, or fused multiply-add is used.
All reported float bounds are also recorded as exact rational endpoints.
"""
from pathlib import Path
from fractions import Fraction as F
import argparse
import hashlib
import json
import platform
import sys
import time
import numpy as np

OUT = Path(__file__).resolve().parent / "results"
SCHEMA = "independent-scalar-certificate-v1"
RATES = [F(7, 8), F(1), F(27, 20), F(17, 10), F(9, 5),
         F(189, 100), F(3), F(6), F(10)]

def require(condition, message):
    if not bool(condition):
        raise RuntimeError(message)

def rational(x):
    x = F(x)
    return {"numerator": str(x.numerator), "denominator": str(x.denominator)}

def read_rational(x):
    return F(int(x["numerator"]), int(x["denominator"]))

def runtime():
    info = np.finfo(np.float64)
    require(info.nmant == 52 and info.iexp == 11 and info.bits == 64,
            "IEEE-754 binary64 NumPy operations are required")
    require(sys.float_info.mant_dig == 53 and sys.float_info.radix == 2,
            "IEEE-754 binary64 Python floats are required")
    return {"python": platform.python_version(), "numpy": np.__version__,
            "platform": platform.platform(), "binary64": True}

def directed_fraction(x, lower):
    """A binary64 endpoint enclosing an exact nonnegative Fraction."""
    require(x >= 0, "Nonnegative probability or scale required")
    y = 0.0 if x == 0 else float(np.nextafter(float(x), -np.inf if lower else np.inf))
    require(np.isfinite(y), "Nonfinite conversion")
    require(F(y) <= x if lower else F(y) >= x, "Fraction conversion lost enclosure")
    return y

def outward(x, lower):
    return np.maximum(0, np.nextafter(x, -np.inf if lower else np.inf))

def graph(M, alphabet, output_dir, memory):
    """Enumerate every state reachable from ((1,0),); never read a disk cache."""
    key = (M, tuple(alphabet))
    if key in memory:
        return memory[key]
    states = [((1, 0),)]
    index = {states[0]: 0}
    ts, gs = [], []
    for state in states:
        row, grow = [], []
        for gap in alphabet:
            inc = min(M, min(d + j * gap for j, d in state))
            pairs = [(min(M, j + 1), d + j * gap - inc) for j, d in state]
            pairs.append((1, M - inc))
            pairs.sort()
            best, clean = M, []
            for j, d in pairs:
                if d < best:
                    clean.append((j, d))
                    best = d
            dest = tuple(clean)
            require(dest and all(1 <= j <= M and 0 <= d < M for j, d in dest),
                    "Invalid normalized state")
            if dest not in index:
                index[dest] = len(states)
                states.append(dest)
            row.append(index[dest])
            grow.append(inc)
        ts.append(row)
        gs.append(grow)
    t = np.asarray(ts, dtype="<i4")
    gi = np.asarray(gs, dtype="<i4")
    require(np.all((t >= 0) & (t < len(states))), "Invalid transition destination")
    require(np.all((gi >= 0) & (gi <= M)), "Invalid transition reward")
    expected = {16: (59666, 1014322), 32: (18666, 317322)}
    require((len(t), t.size) == expected[M], "Rebuilt state count differs from certificate")
    digest = hashlib.sha256(t.tobytes(order="C") + gi.tobytes(order="C")).hexdigest()
    name = f"scalar_graph_{M}.npz"
    np.savez_compressed(output_dir / name, t=t, g=gi, M=np.array(M),
                        alphabet=np.asarray(alphabet, dtype="<i4"))
    metadata = {"M": M, "alphabet": alphabet, "states": len(t),
                "transitions": t.size, "sha256_int32_arrays": digest,
                "artifact": name, "source": "rebuilt by exact integer BFS in this run"}
    print("GRAPH " + json.dumps(metadata), flush=True)
    memory[key] = t, gi.astype(np.float64), metadata
    return memory[key]

def expbounds(x):
    """Odd/even Taylor bounds: exact for x >= 0 by Taylor remainder sign."""
    require(0 <= x <= 10, "Scalar exponential argument out of range")
    term, s = F(1), F(1)
    for j in range(1, 82):
        term *= -x / j
        s += term
        if j == 80:
            upper = s
    require(0 < s <= upper <= 1, "Invalid exponential interval")
    return s, upper

def probs(q, b, lower):
    h = q / b
    ex = [expbounds(j * h) for j in range(b + 1)]
    bins = [(ex[j][0] - ex[j + 1][1], ex[j][1] - ex[j + 1][0]) for j in range(b)]
    if not lower:
        return bins + [ex[-1]]
    zlo, zhi = ex[1]
    thlo = (1 - h * zhi / (1 - zhi)) / h
    thhi = (1 - h * zlo / (1 - zlo)) / h
    require(0 < thlo <= thhi < 1, "Conditional-mean enclosure failed")
    p = [(bins[0][0] * (1 - thhi), bins[0][1] * (1 - thlo))]
    for j in range(1, b):
        p.append((bins[j - 1][0] * thlo + bins[j][0] * (1 - thhi),
                  bins[j - 1][1] * thhi + bins[j][1] * (1 - thlo)))
    p.append((bins[-1][0] * thlo + ex[-1][0], bins[-1][1] * thhi + ex[-1][1]))
    return p

def evaluate(q, b, lower, output_dir, memory, N=100):
    M = b if lower else 2 * b
    alphabet = list(range(b + 1)) if lower else list(range(1, 2 * b, 2)) + [2 * b]
    t, g, metadata = graph(M, alphabet, output_dir, memory)
    intervals = probs(q, b, lower)
    den = 10**14
    lo = [F((x * den).__floor__(), den) for x, y in intervals]
    hi = [F((y * den).__ceil__(), den) for x, y in intervals]
    require(all(0 <= a <= x <= y <= z <= 1
                for a, (x, y), z in zip(lo, intervals, hi)), "Probability interval failed")
    require(sum(lo) <= 1 <= sum(hi), "Probability mass enclosure failed")
    p = np.array([directed_fraction(x, lower) for x in (lo if lower else hi)])
    r = np.zeros(len(t), dtype=np.float64)
    for j in range(len(p)):
        r = outward(r + outward(p[j] * g[:, j], lower), lower)
    v = r
    for _ in range(N):
        v2 = np.zeros(len(t), dtype=np.float64)
        for j in range(len(p)):
            v2 = outward(v2 + outward(p[j] * v[t[:, j]], lower), lower)
        v = v2
    require(np.all(np.isfinite(v)) and np.all(v >= 0), "Nonfinite directed iterate")
    raw = v.min() if lower else v.max()
    scale = q / M
    sf = directed_fraction(scale, lower)
    bound = float(outward(raw * sf, lower))
    return {"q": str(q), "kind": "lower" if lower else "upper",
            "states": len(t), "transitions": t.size, "iterations": N,
            "bound": bound, "bound_exact": rational(F(bound)),
            "graph_sha256": metadata["sha256_int32_arrays"],
            "scale_exact": rational(scale), "scale_binary64_exact": rational(F(sf)),
            "probability_bounds": [
                {"symbol": symbol, "lower": rational(a), "upper": rational(z),
                 "used_binary64_exact": rational(F(pj))}
                for symbol, a, z, pj in zip(alphabet, lo, hi, p)]}

def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--output-dir", type=Path, default=OUT)
    args = parser.parse_args()
    output_dir = args.output_dir.resolve()
    output_dir.mkdir(parents=True, exist_ok=True)
    start = time.perf_counter()
    memory, rows = {}, []
    config = {"schema": SCHEMA, "provenance": "independent reconstruction; no original numerical assets used",
              "runtime": runtime(), "bins": 16, "iterations": 100,
              "probability_mesh_denominator": str(10**14), "exponential_orders": [80, 81],
              "rates": [str(q) for q in RATES], "cache_policy": "always rebuild, then reuse in memory within this run",
              "command": "python check_scalar.py --output-dir results"}
    print("CONFIG " + json.dumps(config), flush=True)
    for q, low in [(q, True) for q in RATES] + [(F(1), False)]:
        row = evaluate(q, 16, low, output_dir, memory)
        rows.append(row)
        print("VALUE " + json.dumps({k: row[k] for k in ["q", "kind", "states", "transitions", "bound", "bound_exact"]}), flush=True)
    indexed = {(F(row["q"]), row["kind"]): read_rational(row["bound_exact"]) for row in rows}
    safe = {F(7, 8): F(".6407995521894"), F(1): F(".709707"),
            F(27, 20): F(".886377"), F(17, 10): F("1.044638725261"),
            F(9, 5): F("1.087186063973"), F(189, 100): F("1.1245989704271"),
            F(3): F("1.533777646201"), F(6): F("2.375717698470"), F(10): F("3.218954343659")}
    checks = {f"strict_displayed_lower_q_{q}": indexed[(q, "lower")] > val for q, val in safe.items()}
    checks["strict_displayed_midpoint_upper"] = indexed[(F(1), "upper")] < F(".7102999314262")
    for q, val in [(F(3), F(3, 2)), (F(6), F(9, 4)), (F(10), F(16, 5))]:
        checks[f"scalar_worst_load_q_{q}"] = safe[q] > val
    checks["scalar_online_factor_below_1_40904"] = 1 / safe[F(1)] < F("1.40904")
    anchor_mean = (safe[F(17, 10)] + safe[F(9, 5)]) / 2
    anchor_margin = anchor_mean - F(3, 2) * F(".7103")
    checks["anchor_margin_above_0_0004"] = anchor_margin > F(".0004")
    # ln 2 = 2 sum_{j>=0} 1/((2j+1)3^(2j+1)); positive omitted tail.
    ln2_lower = 2 * sum((F(1, (2*j + 1)*3**(2*j + 1)) for j in range(40)), F(0))
    resource_ratio_upper = (F(10001, 10000) * F(27, 20) + 1 / (4 * ln2_lower**2)) / safe[F(27, 20)]
    checks["resource_ratio_below_2_110250205"] = resource_ratio_upper < F("2.110250205")
    multiroot_ratio_upper = F(313, 8) * resource_ratio_upper
    checks["multiroot_ratio_below_82_564"] = multiroot_ratio_upper < F("82.564")
    for name, passed in checks.items():
        require(passed, "FAILED " + name)
    report = {"schema": SCHEMA, "rows": rows, "checks": checks,
              "safe_displayed_lower_bounds": {str(q): rational(val) for q, val in safe.items()},
              "safe_midpoint_upper": rational(F(".7102999314262")),
              "anchor_mean_lower": rational(anchor_mean), "anchor_margin_lower": rational(anchor_margin),
              "ln2_lower_40_terms": rational(ln2_lower),
              "resource_ratio_upper": rational(resource_ratio_upper),
              "resource_ratio_upper_decimal_approximation": float(resource_ratio_upper),
              "multiroot_ratio_upper": rational(multiroot_ratio_upper),
              "multiroot_ratio_upper_decimal_approximation": float(multiroot_ratio_upper),
              "elapsed_seconds": time.perf_counter() - start}
    config["graphs"] = [entry[2] for entry in memory.values()]
    (output_dir / "scalar_config.json").write_text(json.dumps(config, indent=2) + "\n", encoding="utf-8")
    (output_dir / "scalar_reproduced.json").write_text(json.dumps(report, indent=2) + "\n", encoding="utf-8")
    print("CHECKS " + json.dumps(checks), flush=True)
    print("PASS scalar; seconds=" + str(report["elapsed_seconds"]), flush=True)

if __name__ == "__main__":
    main()



==> anc/certificates/check_scalar_correction.py <==
"""Independent exhaustive cluster reconstruction and exact mean correction.

Run check_scalar.py first with the same --output-dir. Requires only NumPy.
Integer DP selects minimum cost and maximizes extra charge among ties.
Probability enclosures and float endpoints are stored as exact rationals.
Printed decimals are approximations; acceptance tests use Fraction.
"""
from check_scalar import (OUT, SCHEMA, F, Path, argparse, hashlib, json, np,
                          time, expbounds, rational, read_rational, require,
                          runtime, directed_fraction, outward)

def cluster_excess(s, p, tail):
    count = 16**(s - 1)
    word = np.arange(count, dtype=np.int32)
    digits = [(word // 16**i) % 16 for i in range(s - 1)]
    gaps = [2*d + 1 for d in digits]
    D = [np.zeros(count, dtype=np.int32)]
    E = [np.zeros(count, dtype=np.int32)]
    for j in range(1, s + 1):
        best = np.full(count, 1000000, dtype=np.int32)
        extra = np.zeros(count, dtype=np.int32)
        for k in range(j):
            candidate = D[k] + 32
            for r in range(k + 1, j):
                candidate = candidate + (r - k)*gaps[r - 1]
            ext = E[k] + (j - k - 1)*(j - k - 2)//2
            improve, tie = candidate < best, candidate == best
            extra = np.where(improve, ext, np.where(tie, np.maximum(extra, ext), extra))
            best = np.minimum(best, candidate)
        D.append(best)
        E.append(extra)
    require(np.all((D[-1] >= 32) & (D[-1] <= 32*s)), "Invalid cluster DP cost")
    require(np.all((E[-1] >= 0) & (E[-1] <= (s - 1)*(s - 2)//2)), "Invalid excess")
    weights = np.full(count, outward(tail*tail, True), dtype=np.float64)
    for digit in digits:
        weights = outward(weights*p[digit], True)
    summands = outward(weights*E[-1], True)
    # Explicit pairwise binary additions; no reduction with unknown order.
    while len(summands) > 1:
        if len(summands) % 2:
            summands = np.append(summands, 0.0)
        summands = outward(summands[::2] + summands[1::2], True)
    result = float(summands[0])
    require(np.isfinite(result) and result >= 0, "Invalid cluster lower endpoint")
    return {"size": s, "count": count, "lower": result,
            "lower_exact": rational(F(result)),
            "integer_dp_sha256": hashlib.sha256(D[-1].astype("<i4").tobytes() + E[-1].astype("<i4").tobytes()).hexdigest()}

def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--output-dir", type=Path, default=OUT)
    args = parser.parse_args()
    output_dir = args.output_dir.resolve()
    start = time.perf_counter()
    config = {"schema": SCHEMA, "runtime": runtime(),
              "provenance": "independent reconstruction; exhaustive cluster enumeration in this run",
              "cluster_sizes": [3, 4, 5, 6], "bins": 16, "integer_setup": 32,
              "command": "python check_scalar_correction.py --output-dir results"}
    source = output_dir / "scalar_reproduced.json"
    data = json.loads(source.read_text(encoding="utf-8"))
    require(data["schema"] == SCHEMA and data["checks"] and all(data["checks"].values()),
            "Scalar prerequisite certificate failed")
    config["scalar_source_sha256"] = hashlib.sha256(source.read_bytes()).hexdigest()
    ex = [expbounds(F(j, 16)) for j in range(17)]
    bin_bounds = [(ex[j][0] - ex[j + 1][1], ex[j][1] - ex[j + 1][0]) for j in range(16)]
    p = np.array([directed_fraction(lo, True) for lo, hi in bin_bounds])
    tail = directed_fraction(ex[-1][0], True)
    probability_bounds = [{"bin": j, "lower": rational(lo), "upper": rational(hi),
                           "used_binary64_exact": rational(F(p[j]))}
                          for j, (lo, hi) in enumerate(bin_bounds)]
    probability_bounds.append({"bin": "tail", "lower": rational(ex[-1][0]),
                               "upper": rational(ex[-1][1]), "used_binary64_exact": rational(F(tail))})
    total, rows = 0.0, []
    for s in range(3, 7):
        row = cluster_excess(s, p, tail)
        total = float(outward(total + row["lower"], True))
        rows.append(row)
        print("CLUSTER " + json.dumps(row), flush=True)
    # Positive Taylor series plus a geometric bound on the complete remainder.
    h, term, ep = F(1, 16), F(1), F(1)
    for j in range(1, 21):
        term *= h/j
        ep += term
    ep += (term*h/21)/(1 - h/22)
    dm = h/2 - 1 + h/(ep - 1)
    # Fixed conservative rational numbers printed in the manuscript.
    U, L, Gamma0 = F(".7102999314262"), F(".6407995521894"), F(".101052891414")
    indexed = {(F(row["q"]), row["kind"]): read_rational(row["bound_exact"]) for row in data["rows"]}
    eta = 1 - 8*(U - L)
    before = U - dm*eta
    final = U - dm*(eta + Gamma0)
    multi_lower = F("1.1245989704271")
    multi_margin = multi_lower - F(45721, 28900)*F(".710122517893")
    checks = {
        "fixed_U_encloses_midpoint": indexed[(F(1), "upper")] < U,
        "fixed_L_below_continuous_bound": indexed[(F(7, 8), "lower")] > L,
        "fixed_Gamma0_below_enumerated_bound": F(total) > Gamma0,
        "delta_positive": dm > 0,
        "delta_below_one_eighth": dm < F(1, 8),
        "eta_positive": eta > 0,
        "mean_only_C1_below_0_710155410573": before < F(".710155410573"),
        "corrected_C1_positive": final > 0,
        "target_C1_verified": final < F(".710122517893"),
        "target_ratio_verified": 1/final > F("1.4082077033"),
        "anchor_gamma_below_0_7103": final < F(".7103"),
        "multigroup_lower_verified": indexed[(F(189, 100), "lower")] > multi_lower,
        "multigroup_margin_above_0_001": multi_margin > F(".001")}
    for name, passed in checks.items():
        require(passed, "FAILED " + name)
    result = {"schema": SCHEMA, "configuration": config, "clusters": rows,
              "probability_bounds": probability_bounds,
              "Gamma_lower": total, "Gamma_lower_exact": rational(F(total)),
              "Gamma0": rational(Gamma0), "U": rational(U), "L": rational(L),
              "exp_h_upper": rational(ep), "delta_lower": rational(dm), "eta": rational(eta),
              "mean_only_C1_upper": rational(before), "corrected_C1_upper_exact": rational(final),
              "corrected_C1_upper": float(final), "ratio_lower_exact": rational(1/final),
              "ratio_lower": float(1/final), "multigroup_margin_lower": rational(multi_margin),
              "checks": checks, "elapsed_seconds": time.perf_counter() - start}
    (output_dir / "scalar_correction_reproduced.json").write_text(json.dumps(result, indent=2) + "\n", encoding="utf-8")
    print("EXACT " + json.dumps({"eta": rational(eta), "corrected_C1_upper": rational(final),
                                 "multigroup_margin": rational(multi_margin)}), flush=True)
    print("APPROX " + json.dumps({"corrected_C1_upper": float(final), "ratio_lower": float(1/final)}), flush=True)
    print("CHECKS " + json.dumps(checks), flush=True)
    print("PASS correction; seconds=" + str(result["elapsed_seconds"]), flush=True)

if __name__ == "__main__":
    main()



==> anc/certificates/requirements.txt <==
numpy>=1.24


==> anc/certificates/results/phase_grid_checks.json <==
{
  "status": "PASS",
  "arithmetic": "Python standard-library fractions.Fraction and exact integers",
  "counts": {
    "scenarios": 7,
    "phase_sets": 28,
    "target_phases": 5748,
    "individual_scale_equalities": 24644,
    "logarithm_intervals": 80,
    "multiplier_intervals": 12,
    "loss_budget_checks": 5050
  },
  "maximum_phase_candidates": 152,
  "scenarios": [
    "all_zero",
    "powers_of_two_and_zero",
    "duplicate_breakpoints",
    "ordinary_rationals",
    "near_one_and_two",
    "near_internal_breakpoint",
    "extreme_magnitudes"
  ],
  "phase_epsilons": [
    "1",
    "1/2",
    "1/10",
    "1/37"
  ],
  "multiplier_cases": [
    {
      "r": "10001/10000",
      "beta": "27/20",
      "epsilon": "1",
      "series_terms": 1,
      "sbar": {
        "numerator": "4667",
        "denominator": "2400"
      },
      "certified_lower": {
        "numerator": "4667",
        "denominator": "2500"
      }
    },
    {
      "r": "10001/10000",
      "beta": "27/20",
      "epsilon": "1/10",
      "series_terms": 2,
      "sbar": {
        "numerator": "108992861",
        "denominator": "56700000"
      },
      "certified_lower": {
        "numerator": "108992861",
        "denominator": "56851875"
      }
    },
    {
      "r": "10001/10000",
      "beta": "27/20",
      "epsilon": "1/1000000",
      "series_terms": 6,
      "sbar": {
        "numerator": "67088904475278399523",
        "denominator": "34928228798763300000"
      },
      "certified_lower": {
        "numerator": "67088904475278399523",
        "denominator": "34928234269099565625"
      }
    },
    {
      "r": "10001/10000",
      "beta": "27/20",
      "epsilon": "1/1000000000000000000000000000000",
      "series_terms": 31,
      "sbar": {
        "numerator": "907149232329982039226996150790010976795309805136665448046300131867730876827213522510953533050079742408347756783",
        "denominator": "472285508392076571386248899677633954777983975562725522784672132557571476789116825277671248874281253668641500000"
      },
      "certified_lower": {
        "numerator": "907149232329982039226996150790010976795309805136665448046300131867730876827213522510953533050079742408347756783",
        "denominator": "472285508392076571386248899677655215699297475086655933313192283898351988341910055342085046219384408716611812500"
      }
    },
    {
      "r": "11/10",
      "beta": "1/4",
      "epsilon": "1",
      "series_terms": 1,
      "sbar": {
        "numerator": "163",
        "denominator": "36"
      },
      "certified_lower": {
        "numerator": "326",
        "denominator": "75"
      }
    },
    {
      "r": "11/10",
      "beta": "1/4",
      "epsilon": "1/10",
      "series_terms": 2,
      "sbar": {
        "numerator": "62624",
        "denominator": "14175"
      },
      "certified_lower": {
        "numerator": "2003968",
        "denominator": "454815"
      }
    },
    {
      "r": "11/10",
      "beta": "1/4",
      "epsilon": "1/1000000",
      "series_terms": 6,
      "sbar": {
        "numerator": "3501010634180537",
        "denominator": "793823381790075"
      },
      "certified_lower": {
        "numerator": "112032340293777184",
        "denominator": "25402352195708775"
      }
    },
    {
      "r": "11/10",
      "beta": "1/4",
      "epsilon": "1/1000000000000000000000000000000",
      "series_terms": 31,
      "sbar": {
        "numerator": "189357030228797976554443169716703423394259831964252649274390120151662380389199769243403695765488026071164283",
        "denominator": "42935046217461506489658990879784904979816725051156865707697466596142861526283347752515568079480113969876500"
      },
      "certified_lower": {
        "numerator": "378714060457595953108886339433406846788519663928505298548780240303324760778399538486807391530976052142328566",
        "denominator": "85870092434923012979317981759573675581690450015755624238762233436063997880347282789470008403524437948474875"
      }
    },
    {
      "r": "2",
      "beta": "10",
      "epsilon": "1",
      "series_terms": 1,
      "sbar": {
        "numerator": "1027",
        "denominator": "360"
      },
      "certified_lower": {
        "numerator": "1027",
        "denominator": "375"
      }
    },
    {
      "r": "2",
      "beta": "10",
      "epsilon": "1/10",
      "series_terms": 2,
      "sbar": {
        "numerator": "258113",
        "denominator": "90720"
      },
      "certified_lower": {
        "numerator": "258113",
        "denominator": "90963"
      }
    },
    {
      "r": "2",
      "beta": "10",
      "epsilon": "1/1000000",
      "series_terms": 6,
      "sbar": {
        "numerator": "158977844820562891",
        "denominator": "55885166078021280"
      },
      "certified_lower": {
        "numerator": "158977844820562891",
        "denominator": "55885174830559305"
      }
    },
    {
      "r": "2",
      "beta": "10",
      "epsilon": "1/1000000000000000000000000000000",
      "series_terms": 31,
      "sbar": {
        "numerator": "537408668914880659481038772639001996852523263055485647060087318021515830356570976218123992252392368994075389",
        "denominator": "188914203356830628554499559871053581911193590225090209113868853023028590715646730111068499549712501467456600"
      },
      "certified_lower": {
        "numerator": "537408668914880659481038772639001996852523263055485647060087318021515830356570976218123992252392368994075389",
        "denominator": "188914203356830628554499559871062086279718990034662373325276913559340795336764022136834018487753763486644725"
      }
    }
  ],
  "scope": "Finite implementation-level checks of normalized breakpoints, right-continuous rounding at equality, predecessor compression and exact uniform scaling, including extremely close breakpoints and magnitudes 2^+/-2048. Also checks rational logarithm-interval nesting, the rational sbar acceptance criterion, and loss-budget algebra. The positive logarithm series identity, analytic purchase-rate scaling inequality, polynomial LP theorem, and asymptotic competitive analysis remain proved in sections/efficient_phase.tex; these tests do not independently verify the complete mathematical theorem.",
  "external_search_used": false,
  "script_sha256": "e5fbfa37d525f30771e5f47c80cb742c2cf63f5901ac082185ba7570905e206b",
  "elapsed_seconds": 0.45397849999972095
}


==> anc/certificates/results/scalar_config.json <==
{
  "schema": "independent-scalar-certificate-v1",
  "provenance": "independent reconstruction; no original numerical assets used",
  "runtime": {
    "python": "3.12.14",
    "numpy": "2.3.5",
    "platform": "Windows-11-10.0.26300-SP0",
    "binary64": true
  },
  "bins": 16,
  "iterations": 100,
  "probability_mesh_denominator": "100000000000000",
  "exponential_orders": [
    80,
    81
  ],
  "rates": [
    "7/8",
    "1",
    "27/20",
    "17/10",
    "9/5",
    "189/100",
    "3",
    "6",
    "10"
  ],
  "cache_policy": "always rebuild, then reuse in memory within this run",
  "command": "python check_scalar.py --output-dir results",
  "graphs": [
    {
      "M": 16,
      "alphabet": [
        0,
        1,
        2,
        3,
        4,
        5,
        6,
        7,
        8,
        9,
        10,
        11,
        12,
        13,
        14,
        15,
        16
      ],
      "states": 59666,
      "transitions": 1014322,
      "sha256_int32_arrays": "4c35f7165a76526f03a3ae80eac050db7e429ca9af3ebeeb564f5591ce1d599f",
      "artifact": "scalar_graph_16.npz",
      "source": "rebuilt by exact integer BFS in this run"
    },
    {
      "M": 32,
      "alphabet": [
        1,
        3,
        5,
        7,
        9,
        11,
        13,
        15,
        17,
        19,
        21,
        23,
        25,
        27,
        29,
        31,
        32
      ],
      "states": 18666,
      "transitions": 317322,
      "sha256_int32_arrays": "d2f04a16813f34546ddeb57524a0715205d7d0a286fedfe88f335d50972c5283",
      "artifact": "scalar_graph_32.npz",
      "source": "rebuilt by exact integer BFS in this run"
    }
  ]
}


==> anc/certificates/results/scalar_correction_reproduced.json <==
{
  "schema": "independent-scalar-certificate-v1",
  "configuration": {
    "schema": "independent-scalar-certificate-v1",
    "runtime": {
      "python": "3.12.14",
      "numpy": "2.3.5",
      "platform": "Windows-11-10.0.26300-SP0",
      "binary64": true
    },
    "provenance": "independent reconstruction; exhaustive cluster enumeration in this run",
    "cluster_sizes": [
      3,
      4,
      5,
      6
    ],
    "bins": 16,
    "integer_setup": 32,
    "command": "python check_scalar_correction.py --output-dir results",
    "scalar_source_sha256": "d86b289b849a067464d94056075422d002b54030d85facceae36adb1d83325c9"
  },
  "clusters": [
    {
      "size": 3,
      "count": 256,
      "lower": 0.02911871674147415,
      "lower_exact": {
        "numerator": "65569520933205",
        "denominator": "2251799813685248"
      },
      "integer_dp_sha256": "7d0d39d0a829b70e93a9e0a0a954eb24a505e2e66efc05989434749f98059450"
    },
    {
      "size": 4,
      "count": 4096,
      "lower": 0.027502253362279266,
      "lower_exact": {
        "numerator": "990873103953679",
        "denominator": "36028797018963968"
      },
      "integer_dp_sha256": "fbc58b37da8758949f4d514e5a04a22e111add8bd2bd7ccf37195531c8204333"
    },
    {
      "size": 5,
      "count": 65536,
      "lower": 0.024538415479329657,
      "lower_exact": {
        "numerator": "7072716723774173",
        "denominator": "288230376151711744"
      },
      "integer_dp_sha256": "b54f9a923974c939d4993ca841dce1853126e7d9681939c715b5d3ff0b560769"
    },
    {
      "size": 6,
      "count": 1048576,
      "lower": 0.01989350583103622,
      "lower_exact": {
        "numerator": "5733912668655841",
        "denominator": "288230376151711744"
      },
      "integer_dp_sha256": "44dc39f15f88faad93d085022e423f6d0ccc5ca2fb0ff26e8cdb00740e7e0941"
    }
  ],
  "probability_bounds": [
    {
      "bin": 0,
      "lower": {
        "numerator": "22982659735897874640400528353909364625148402592495945986032436778400533999096286747851721982237622970740351594207045308668938465411099491874597673817076105220572632369244753087465178947045752262686869033379574373",
        "denominator": "379333579202773973888244289821791538907120103774395614187587943557558411176923209669875725525394382277422122143063304274558779631124217264292267460189313463508501902000596456333038082067907215360000000000000000000"
      },
      "upper": {
        "numerator": "480142695525705166007420446116264569253580355729180905486116373604690324052800056518479206826356945045681470137408371206963301328905293256487994794502921793737697560594724144021840535275785274310967978148230045605017",
        "denominator": "7924855056586336530965733345697754370908877790404861461712277274591602698270914773282402117328287245236409813194249882518030235839224207461307191489894246009157137655683500879410791752283324947837747200000000000000000"
      },
      "used_binary64_exact": {
        "numerator": "4365748923788001",
        "denominator": "72057594037927936"
      }
    },
    {
      "bin": 1,
      "lower": {
        "numerator": "8359012605472958606387307767742614076507655867046898238124805781643157206363553012365880059612341280933450115993271501278887731579044086974064826697130846087594463638016210107475024751846296794049197256572486698051",
        "denominator": "146865364280695636229906103515525470179927312646494838059901357942765061124368324189814716777766627969540582157046884405449040693832917113812216298923169866737530349438167177157353442407029743288320000000000000000000"
      },
      "upper": {
        "numerator": "37093118436786253815843678219357849964502722910020610931678825656041510103238266492373592764529764434142184889720142286925064308882008135947412668468518129513700432393696932351920422336317942031546772165610338503563",
        "denominator": "651715053995586885770208334350144273923427449868820843890812275871019958739384438592302805701339411614836333321895549549180118078883569692541709826471566283647790925631866848635755900681194485841920000000000000000000"
      },
      "used_binary64_exact": {
        "numerator": "8202483135940643",
        "denominator": "144115188075855872"
      }
    },
    {
      "bin": 2,
      "lower": {
        "numerator": "520904358772685487424308013564180265754223341325053050649635551163622971152810400307368754332088157920304071299928946339291346786676989722627021384048025279920528115190288999961340919185216904237482030469110471753",
        "denominator": "9742396558549292548885883833715768060224328518888745896086100111368512365104881458106808267761958159466475478454772180514887681745702458031701405745837733587181768361137269963870465863841617018880000000000000000000"
      },
      "upper": {
        "numerator": "130779148641991753978527503257298393634294887273904677012481340351400453597080892600625320840707960240337081406856235219207763311776089666658556874888896815956343947537157001274250276037516222281002894573823556208323",
        "denominator": "2445942918699486583631399180770911842873110429137302920281567060059136635268800855951358678187742976924817843578472185962355011061488952920156540583300693212702820264099845950435429553173865724641280000000000000000000"
      },
      "used_binary64_exact": {
        "numerator": "7705519805409883",
        "denominator": "144115188075855872"
      }
    },
    {
      "bin": 3,
      "lower": {
        "numerator": "237631799957277149194061815254721061249937968174866306957136029463331046764293114021553187278850550659306384537465353104976927641007162742374236562419735252270496346259061163924594312483216924719766904316020418521",
        "denominator": "4731030790521250645321855281955342055847408953843912805186783481739142427986075156579030325314783320937752115238824344221189576521255228085409169406771166755711451187814015378018238980993937571840000000000000000000"
      },
      "upper": {
        "numerator": "621956680425680948549982914838872117622728268328679771027749094114744640334268920992536426479776531872485841579714786998569924926403559635150369032778203322458223468268534398013750191376295808349405752109451871654289",
        "denominator": "12382586025916150829633958352652741204545121547507596033925433241549379216048304333253753308325448820681890333116015441434422243498787824158292486702959759389308027587005470124079362112942695230996480000000000000000000"
      },
      "used_binary64_exact": {
        "numerator": "1809666490242499",
        "denominator": "36028797018963968"
      }
    },
    {
      "bin": 4,
      "lower": {
        "numerator": "44944171545845469450314652413577134328655943532002837750434644160385640994607499236881595226688556692380070078687641211356215497714840115214676529205527991588105303348322858089096664379321928742268245642451401675499",
        "denominator": "952506617378165448433381411742518554195778580577507387225033326273029170465254179481057946794265293898606948701231957033417095653752909550637883592535366106869848275923497701852258624072515017768960000000000000000000"
      },
      "upper": {
        "numerator": "9348387681535857645665447702024043940360436254656590252090405985360213326878359841271371807151219792015054576367029371962092823524686743964652718074749822250326316686763277002918865506917810899149443131763965718128821",
        "denominator": "198121376414658413274143333642443859272721944760121536542806931864790067456772869332060052933207181130910245329856247062950755895980605186532679787247356150228928441392087521985269793807083123695943680000000000000000000"
      },
      "used_binary64_exact": {
        "numerator": "1700024340269619",
        "denominator": "36028797018963968"
      }
    },
    {
      "bin": 5,
      "lower": {
        "numerator": "1254571072039909701699984562442390938388487718401678737972701518431348569409931483052583398365598075596725503687322945505731857668264745989028986680947082332744170619463218724499482644977619812716387115899328003052957",
        "denominator": "28303053773522630467734761948920551324674563537160219506115275980684295350967552761722864704743883018701463618550892437564393699425800740933239969606765164318418348770298217426467113401011874813706240000000000000000000"
      },
      "upper": {
        "numerator": "1355246528438174060478378385354434655666576239014159130526066455095592590411963021816062313049257180428561500896799478169772068468804509556049831291146539722430411944853570181161833017872864666690760914654506991501",
        "denominator": "30574286483743582295392489759636398035913880364216286503519588250739207940860010699391983477346787211560223044730902324529437638268611911501956757291258665158785253301248074380442869414673321558016000000000000000000"
      },
      "used_binary64_exact": {
        "numerator": "3194050144700283",
        "denominator": "72057594037927936"
      }
    },
    {
      "bin": 6,
      "lower": {
        "numerator": "6365681460737177034751096497593679317285272097574551969866570633247571925719549677018591729047910774780929483417088440944002436218812374268295500182877118885712414165839262232586995088288531183940833239577015840639",
        "denominator": "152871432418717911476962448798181990179569401821081432517597941253696039704300053496959917386733936057801115223654511622647188191343059557509783786456293325793926266506240371902214347073366607790080000000000000000000"
      },
      "upper": {
        "numerator": "8249923173115381437037421060881408395201712638456619352947075540688853215732536381416094880846092364116084610508546619463427157339580837051710968237292500657202760942854472104790726087654852339859042474325618554706807",
        "denominator": "198121376414658413274143333642443859272721944760121536542806931864790067456772869332060052933207181130910245329856247062950755895980605186532679787247356150228928441392087521985269793807083123695943680000000000000000000"
      },
      "used_binary64_exact": {
        "numerator": "1500266214606359",
        "denominator": "36028797018963968"
      }
    },
    {
      "bin": 7,
      "lower": {
        "numerator": "7750085596032189293742538016694023984792149342745679372089515215409296951172575870670784239905261911605183496844204566129812931748221592697405238726614292746922750207777054000264985035120944630691934372527395588924553",
        "denominator": "198121376414658413274143333642443859272721944760121536542806931864790067456772869332060052933207181130910245329856247062950755895980605186532679787247356150228928441392087521985269793807083123695943680000000000000000000"
      },
      "upper": {
        "numerator": "484380349752011830858908626043376499049509333921604960755594700963081059448285991916924014994078869475323968552762785383113308234263849543587828303854660280198587348873845062898514273224890386962542745725022069438673",
        "denominator": "12382586025916150829633958352652741204545121547507596033925433241549379216048304333253753308325448820681890333116015441434422243498787824158292486702959759389308027587005470124079362112942695230996480000000000000000000"
      },
      "used_binary64_exact": {
        "numerator": "1409369679698939",
        "denominator": "36028797018963968"
      }
    },
    {
      "bin": 8,
      "lower": {
        "numerator": "455033227927200060482851742658524897888144214843646296204639418358298434180550223987820921601787725052691933847319827927826377629765763585062200180790255069486353863256863671434592717192313614153113226758145860213807",
        "denominator": "12382586025916150829633958352652741204545121547507596033925433241549379216048304333253753308325448820681890333116015441434422243498787824158292486702959759389308027587005470124079362112942695230996480000000000000000000"
      },
      "upper": {
        "numerator": "8171191522822896709007438700938718705062073442759080515459293707893125641850509072733035629212798654144860764935036191745479284036197774816152462489221270765964505484867269138703382206388785183309530882736150949019",
        "denominator": "222358447154498780330127198251901076624828220830663901843778823641739694115345532359214425289794816084074349416224744178395910096498995720014230962118244837518438205827258722766857232106715065876480000000000000000000"
      },
      "used_binary64_exact": {
        "numerator": "5295921149769711",
        "denominator": "144115188075855872"
      }
    },
    {
      "bin": 9,
      "lower": {
        "numerator": "87864063067842074938081386824759328010478549872583968409160354985212152889274447171799491266828977532900365413890646426936779420433556053220707766748490792933055192133165600428294920767218983064701102609499914007",
        "denominator": "2545205950779902792540477815578472261054225212421751217774783621289424178219355729397875835783291339151735529217973138358329876234639909386219084894173458077734464374713679448944255518391119380480000000000000000000"
      },
      "upper": {
        "numerator": "14740143390654946024256881965142437180309613794465104924434162052594610329857785004956991809700936293401933931428150449394797083762863012368426164486950053289482812757251412972461224953416611266523090396043209477189",
        "denominator": "426985725031591407918412356988025558777417984396813656342256318674116524691320839077715631321567200713168632176414325566704215293061649108906637472515853772045104399551912762899288348722161904517120000000000000000000"
      },
      "used_binary64_exact": {
        "numerator": "1243764376930957",
        "denominator": "36028797018963968"
      }
    },
    {
      "bin": 10,
      "lower": {
        "numerator": "5993513645057078628467807415764711926044153468651278377604764079848826799709999572109848400960700579387977715698012993156828049064103548457818745619178170276274560493480495018498349283896138768418175386289752812517",
        "denominator": "184814716804718669099014303770936435888733157425486507969036317038050436060422452735130646392917146577341646762925603603498839455205788420273022189596414319243403396820977166031035255417055152701440000000000000000000"
      },
      "upper": {
        "numerator": "55869970673923376432325996084345836388863761029514525398193974726938628950340169924363108572433661053077496619376260249253214509536706592930589037532582050823516193031122238171154013937743265828883734092928740118809",
        "denominator": "1722794577518768811079507249064729211067147345740187274285277668389478847450198863757043938549627662007915176781358670112615268660700914665501563367368314349816769055583369756393650380931157597356032000000000000000000"
      },
      "used_binary64_exact": {
        "numerator": "4673634011004019",
        "denominator": "144115188075855872"
      }
    },
    {
      "bin": 11,
      "lower": {
        "numerator": "194702346163234985678850837508494234015120563757676376541560708483560265054366822139428267674017405726449779222996928334105819939290564153851090803839411961507896715160710618090816698448158825865733464799551613739419",
        "denominator": "6391012142408335912069139794917543847507159508391017307832481673057744111508802236518066223651844552610007913866330550417766319225180812468796122169269553233191240044906049096299025606680100764385280000000000000000000"
      },
      "upper": {
        "numerator": "4657232045571207219170043181144538004991309781240715796904615712183926093121428615989410723684058315987610459809340106757160816451081802595703879032339680279614448366874906406599710051254545196797227094596179388097",
        "denominator": "152871432418717911476962448798181990179569401821081432517597941253696039704300053496959917386733936057801115223654511622647188191343059557509783786456293325793926266506240371902214347073366607790080000000000000000000"
      },
      "used_binary64_exact": {
        "numerator": "8780945681493031",
        "denominator": "288230376151711744"
      }
    },
    {
      "bin": 12,
      "lower": {
        "numerator": "15244127596387166593066139594728885731468948073889136919432136672716806765498465064080431155146600139951986862776159230346773644255959258587713664206767927781210415491014253511158360101512656960967304121250871649",
        "denominator": "532653074629679134066071250167881498883517079515963179503825579281170870049825970372682638978167024591641516458726521333265464081334702290974856398802415769316816259603624989206321766806155427840000000000000000000"
      },
      "upper": {
        "numerator": "391932242187834339436243641013243831173798173358623920332938556693879982722104449956096255548426640993669829099558856573300833084041539080067682215253642736067680318482695767517346982782681011695950899593901875519",
        "denominator": "13694710473122168609535033776349198816114048853260630161250219939503011505963424990119586156992270763178975968055315342707593550562010450441188897991799001190912313637387676918868444999452763095040000000000000000000"
      },
      "used_binary64_exact": {
        "numerator": "2062233769262533",
        "denominator": "72057594037927936"
      }
    },
    {
      "bin": 13,
      "lower": {
        "numerator": "409734672297328099020209577795941709359635241136081570534987247671557109418326383587882762607149758640656561383398929815602055740657392326084415107230545401069400875886258403445853493309465340975582984913156168909839",
        "denominator": "15240105878050647174934102587880296867132457289240118195600533220368466727444066871696927148708244702377711179219711312534673530460046552810206137480565857709917572414775963229636137985160240284303360000000000000000000"
      },
      "upper": {
        "numerator": "332909421241579080453920281959202638854703633423066276059677138733140151402390186665154744618309178895533456124011630475176713274898595109319001210866491682008845227416992318076012506524368366673639447133015893295249",
        "denominator": "12382586025916150829633958352652741204545121547507596033925433241549379216048304333253753308325448820681890333116015441434422243498787824158292486702959759389308027587005470124079362112942695230996480000000000000000000"
      },
      "used_binary64_exact": {
        "numerator": "7749157365681179",
        "denominator": "288230376151711744"
      }
    },
    {
      "bin": 14,
      "lower": {
        "numerator": "450418401379188598572601686622045837648305860604800141720999036963900674413256463245010165965580228889909084932215381215994913758577745920146867668437471780430100520673588796574967678904516458553887602491730717",
        "denominator": "17833837212966367380448170040877825136059201659594049572790834978633215593208864840045674625395450902641377575127735102471907841503242436472363306121950135294705302783550597804331597052331950080000000000000000000"
      },
      "upper": {
        "numerator": "3251352400759073672104099822471440764134485837552608054074416970335876482557824804484690355244156318704191967252190127148480516185499404377211303883043090746867260840271600722881608176077625930922792052897120219989",
        "denominator": "128733837826288767559547325303732202256479496270384364225345634739954559750989518734282035694091735627621991767288009787492369003236260680008238978068457537510674750742097155286075239640729774981120000000000000000000"
      },
      "used_binary64_exact": {
        "numerator": "3639829827559081",
        "denominator": "144115188075855872"
      }
    },
    {
      "bin": 15,
      "lower": {
        "numerator": "58032895424577550482337265595157508842623198870169716153499572014749425057189875372180603107688762106126331096047743407363142999567340915751551893641461199305800647089035589545811605816073194903633913456675391434929",
        "denominator": "2445942918699486583631399180770911842873110429137302920281567060059136635268800855951358678187742976924817843578472185962355011061488952920156540583300693212702820264099845950435429553173865724641280000000000000000000"
      },
      "upper": {
        "numerator": "58758306617384769863366481415096977703155988856046837605418316664933792870404748814332860646534871632452910234748340200384672155459659155596540318286777338745929926248554108142858162398761193124471731817371072382173",
        "denominator": "2476517205183230165926791670530548240909024309501519206785086648309875843209660866650750661665089764136378066623203088286884448699757564831658497340591951877861605517401094024815872422588539046199296000000000000000000"
      },
      "used_binary64_exact": {
        "numerator": "6838607372854243",
        "denominator": "288230376151711744"
      }
    },
    {
      "bin": "tail",
      "lower": {
        "numerator": "26658043511412111005568522355730199819899625033825111232944509558215974403492828526659776295158979047636024894828273847",
        "denominator": "72464075259342099823496677894726363817654465559145324484323313121454877246173650703202306678121824256000000000000000000"
      },
      "upper": {
        "numerator": "333277618520545222760662883022099700826999531599626332026185460955974050989127407740706689109660622567726518453861839",
        "denominator": "905942494256503826516601692698563698298539966359060159203917026053506826018736061299606897054187520000000000000000000"
      },
      "used_binary64_exact": {
        "numerator": "6627126856707895",
        "denominator": "18014398509481984"
      }
    }
  ],
  "Gamma_lower": 0.10105289141411926,
  "Gamma_lower_exact": {
    "numerator": "7281628225877419",
    "denominator": "72057594037927936"
  },
  "Gamma0": {
    "numerator": "50526445707",
    "denominator": "500000000000"
  },
  "U": {
    "numerator": "3551499657131",
    "denominator": "5000000000000"
  },
  "L": {
    "numerator": "3203997760947",
    "denominator": "5000000000000"
  },
  "exp_h_upper": {
    "numerator": "23077783050138927810425337375469164128845164193",
    "denominator": "21679570858075927408400523855442327571005440000"
  },
  "delta_lower": {
    "numerator": "14563762198842354031828590052721848979430017",
    "denominator": "44742790146016012864794032640858769850871174176"
  },
  "eta": {
    "numerator": "34687262977",
    "denominator": "78125000000"
  },
  "mean_only_C1_upper": {
    "numerator": "992947953321895674868740965093366291789198077072922501813",
    "denominator": "1398212192063000402024813520026836557839724193000000000000"
  },
  "corrected_C1_upper_exact": {
    "numerator": "15886431398010301330760614181688631457857137409053003441989",
    "denominator": "22371395073008006432397016320429384925435587088000000000000"
  },
  "corrected_C1_upper": 0.71012251789241,
  "ratio_lower_exact": {
    "numerator": "22371395073008006432397016320429384925435587088000000000000",
    "denominator": "15886431398010301330760614181688631457857137409053003441989"
  },
  "ratio_lower": 1.4082077033241032,
  "multigroup_margin_lower": {
    "numerator": "33398604757337",
    "denominator": "28900000000000000"
  },
  "checks": {
    "fixed_U_encloses_midpoint": true,
    "fixed_L_below_continuous_bound": true,
    "fixed_Gamma0_below_enumerated_bound": true,
    "delta_positive": true,
    "delta_below_one_eighth": true,
    "eta_positive": true,
    "mean_only_C1_below_0_710155410573": true,
    "corrected_C1_positive": true,
    "target_C1_verified": true,
    "target_ratio_verified": true,
    "anchor_gamma_below_0_7103": true,
    "multigroup_lower_verified": true,
    "multigroup_margin_above_0_001": true
  },
  "elapsed_seconds": 0.8023193999997602
}


==> anc/certificates/results/scalar_reproduced.json <==
{
  "schema": "independent-scalar-certificate-v1",
  "rows": [
    {
      "q": "7/8",
      "kind": "lower",
      "states": 59666,
      "transitions": 1014322,
      "iterations": 100,
      "bound": 0.6407995521894652,
      "bound_exact": {
        "numerator": "360738078057457",
        "denominator": "562949953421312"
      },
      "graph_sha256": "4c35f7165a76526f03a3ae80eac050db7e429ca9af3ebeeb564f5591ce1d599f",
      "scale_exact": {
        "numerator": "7",
        "denominator": "128"
      },
      "scale_binary64_exact": {
        "numerator": "7881299347898367",
        "denominator": "144115188075855872"
      },
      "probability_bounds": [
        {
          "symbol": 0,
          "lower": {
            "numerator": "671300928973",
            "denominator": "25000000000000"
          },
          "upper": {
            "numerator": "2685203715893",
            "denominator": "100000000000000"
          },
          "used_binary64_exact": {
            "numerator": "1934893192688813",
            "denominator": "72057594037927936"
          }
        },
        {
          "symbol": 1,
          "lower": {
            "numerator": "207159959471",
            "denominator": "4000000000000"
          },
          "upper": {
            "numerator": "647374873347",
            "denominator": "12500000000000"
          },
          "used_binary64_exact": {
            "numerator": "1865931032559365",
            "denominator": "36028797018963968"
          }
        },
        {
          "symbol": 2,
          "lower": {
            "numerator": "2451688844189",
            "denominator": "50000000000000"
          },
          "upper": {
            "numerator": "4903377688379",
            "denominator": "100000000000000"
          },
          "used_binary64_exact": {
            "numerator": "1766627994418877",
            "denominator": "36028797018963968"
          }
        },
        {
          "symbol": 3,
          "lower": {
            "numerator": "2321212343957",
            "denominator": "50000000000000"
          },
          "upper": {
            "numerator": "928484937583",
            "denominator": "20000000000000"
          },
          "used_binary64_exact": {
            "numerator": "6690439070267225",
            "denominator": "144115188075855872"
          }
        },
        {
          "symbol": 4,
          "lower": {
            "numerator": "2197679676403",
            "denominator": "50000000000000"
          },
          "upper": {
            "numerator": "4395359352807",
            "denominator": "100000000000000"
          },
          "used_binary64_exact": {
            "numerator": "6334380397906087",
            "denominator": "144115188075855872"
          }
        },
        {
          "symbol": 5,
          "lower": {
            "numerator": "2080721297493",
            "denominator": "50000000000000"
          },
          "upper": {
            "numerator": "4161442594987",
            "denominator": "100000000000000"
          },
          "used_binary64_exact": {
            "numerator": "2998635411216425",
            "denominator": "72057594037927936"
          }
        },
        {
          "symbol": 6,
          "lower": {
            "numerator": "787994931987",
            "denominator": "20000000000000"
          },
          "upper": {
            "numerator": "123124208123",
            "denominator": "3125000000000"
          },
          "used_binary64_exact": {
            "numerator": "5678101891306387",
            "denominator": "144115188075855872"
          }
        },
        {
          "symbol": 7,
          "lower": {
            "numerator": "373029303339",
            "denominator": "10000000000000"
          },
          "upper": {
            "numerator": "3730293033391",
            "denominator": "100000000000000"
          },
          "used_binary64_exact": {
            "numerator": "5375918820850547",
            "denominator": "144115188075855872"
          }
        },
        {
          "symbol": 8,
          "lower": {
            "numerator": "706354091891",
            "denominator": "20000000000000"
          },
          "upper": {
            "numerator": "55183913429",
            "denominator": "1562500000000"
          },
          "used_binary64_exact": {
            "numerator": "5089817640051091",
            "denominator": "144115188075855872"
          }
        },
        {
          "symbol": 9,
          "lower": {
            "numerator": "1671906532091",
            "denominator": "50000000000000"
          },
          "upper": {
            "numerator": "3343813064183",
            "denominator": "100000000000000"
          },
          "used_binary64_exact": {
            "numerator": "301183905396933",
            "denominator": "9007199254740992"
          }
        },
        {
          "symbol": 10,
          "lower": {
            "numerator": "3165858579021",
            "denominator": "100000000000000"
          },
          "upper": {
            "numerator": "1582929289511",
            "denominator": "50000000000000"
          },
          "used_binary64_exact": {
            "numerator": "4562483045371731",
            "denominator": "144115188075855872"
          }
        },
        {
          "symbol": 11,
          "lower": {
            "numerator": "749343664701",
            "denominator": "25000000000000"
          },
          "upper": {
            "numerator": "599474931761",
            "denominator": "20000000000000"
          },
          "used_binary64_exact": {
            "numerator": "8639344253746855",
            "denominator": "288230376151711744"
          }
        },
        {
          "symbol": 12,
          "lower": {
            "numerator": "141892864463",
            "denominator": "5000000000000"
          },
          "upper": {
            "numerator": "2837857289261",
            "denominator": "100000000000000"
          },
          "used_binary64_exact": {
            "numerator": "8179566739482867",
            "denominator": "288230376151711744"
          }
        },
        {
          "symbol": 13,
          "lower": {
            "numerator": "2686829279267",
            "denominator": "100000000000000"
          },
          "upper": {
            "numerator": "671707319817",
            "denominator": "25000000000000"
          },
          "used_binary64_exact": {
            "numerator": "7744258138185599",
            "denominator": "288230376151711744"
          }
        },
        {
          "symbol": 14,
          "lower": {
            "numerator": "50876776667",
            "denominator": "2000000000000"
          },
          "upper": {
            "numerator": "2543838833351",
            "denominator": "100000000000000"
          },
          "used_binary64_exact": {
            "numerator": "1833029059514505",
            "denominator": "72057594037927936"
          }
        },
        {
          "symbol": 15,
          "lower": {
            "numerator": "301057275019",
            "denominator": "12500000000000"
          },
          "upper": {
            "numerator": "2408458200153",
            "denominator": "100000000000000"
          },
          "used_binary64_exact": {
            "numerator": "6941908129754855",
            "denominator": "288230376151711744"
          }
        },
        {
          "symbol": 16,
          "lower": {
            "numerator": "5355890614553",
            "denominator": "12500000000000"
          },
          "upper": {
            "numerator": "1713884996657",
            "denominator": "4000000000000"
          },
          "used_binary64_exact": {
            "numerator": "964831479037521",
            "denominator": "2251799813685248"
          }
        }
      ]
    },
    {
      "q": "1",
      "kind": "lower",
      "states": 59666,
      "transitions": 1014322,
      "iterations": 100,
      "bound": 0.7097073155855845,
      "bound_exact": {
        "numerator": "6392475204026707",
        "denominator": "9007199254740992"
      },
      "graph_sha256": "4c35f7165a76526f03a3ae80eac050db7e429ca9af3ebeeb564f5591ce1d599f",
      "scale_exact": {
        "numerator": "1",
        "denominator": "16"
      },
      "scale_binary64_exact": {
        "numerator": "9007199254740991",
        "denominator": "144115188075855872"
      },
      "probability_bounds": [
        {
          "symbol": 0,
          "lower": {
            "numerator": "3060900501561",
            "denominator": "100000000000000"
          },
          "upper": {
            "numerator": "1530450250781",
            "denominator": "50000000000000"
          },
          "used_binary64_exact": {
            "numerator": "8822445029278901",
            "denominator": "288230376151711744"
          }
        },
        {
          "symbol": 1,
          "lower": {
            "numerator": "587324313223",
            "denominator": "10000000000000"
          },
          "upper": {
            "numerator": "5873243132231",
            "denominator": "100000000000000"
          },
          "used_binary64_exact": {
            "numerator": "529014711635347",
            "denominator": "9007199254740992"
          }
        },
        {
          "symbol": 2,
          "lower": {
            "numerator": "689675164937",
            "denominator": "12500000000000"
          },
          "upper": {
            "numerator": "5517401319497",
            "denominator": "100000000000000"
          },
          "used_binary64_exact": {
            "numerator": "7951413288491413",
            "denominator": "144115188075855872"
          }
        },
        {
          "symbol": 3,
          "lower": {
            "numerator": "5183118872319",
            "denominator": "100000000000000"
          },
          "upper": {
            "numerator": "4049311619",
            "denominator": "78125000000"
          },
          "used_binary64_exact": {
            "numerator": "3734830755518853",
            "denominator": "72057594037927936"
          }
        },
        {
          "symbol": 4,
          "lower": {
            "numerator": "4869089574771",
            "denominator": "100000000000000"
          },
          "upper": {
            "numerator": "1217272393693",
            "denominator": "25000000000000"
          },
          "used_binary64_exact": {
            "numerator": "7017097598263117",
            "denominator": "144115188075855872"
          }
        },
        {
          "symbol": 5,
          "lower": {
            "numerator": "4574086350549",
            "denominator": "100000000000000"
          },
          "upper": {
            "numerator": "91481727011",
            "denominator": "2000000000000"
          },
          "used_binary64_exact": {
            "numerator": "3295976573422871",
            "denominator": "72057594037927936"
          }
        },
        {
          "symbol": 6,
          "lower": {
            "numerator": "4296956468143",
            "denominator": "100000000000000"
          },
          "upper": {
            "numerator": "268559779259",
            "denominator": "6250000000000"
          },
          "used_binary64_exact": {
            "numerator": "6192566895601937",
            "denominator": "144115188075855872"
          }
        },
        {
          "symbol": 7,
          "lower": {
            "numerator": "2018308518257",
            "denominator": "50000000000000"
          },
          "upper": {
            "numerator": "807323407303",
            "denominator": "20000000000000"
          },
          "used_binary64_exact": {
            "numerator": "2908689117037095",
            "denominator": "72057594037927936"
          }
        },
        {
          "symbol": 8,
          "lower": {
            "numerator": "3792050773677",
            "denominator": "100000000000000"
          },
          "upper": {
            "numerator": "1896025386839",
            "denominator": "50000000000000"
          },
          "used_binary64_exact": {
            "numerator": "5464921104416555",
            "denominator": "144115188075855872"
          }
        },
        {
          "symbol": 9,
          "lower": {
            "numerator": "890575507911",
            "denominator": "25000000000000"
          },
          "upper": {
            "numerator": "712460406329",
            "denominator": "20000000000000"
          },
          "used_binary64_exact": {
            "numerator": "641727284091723",
            "denominator": "18014398509481984"
          }
        },
        {
          "symbol": 10,
          "lower": {
            "numerator": "3346473062213",
            "denominator": "100000000000000"
          },
          "upper": {
            "numerator": "1673236531107",
            "denominator": "50000000000000"
          },
          "used_binary64_exact": {
            "numerator": "4822775947516117",
            "denominator": "144115188075855872"
          }
        },
        {
          "symbol": 11,
          "lower": {
            "numerator": "785930127249",
            "denominator": "25000000000000"
          },
          "upper": {
            "numerator": "3143720508997",
            "denominator": "100000000000000"
          },
          "used_binary64_exact": {
            "numerator": "2265289362059419",
            "denominator": "72057594037927936"
          }
        },
        {
          "symbol": 12,
          "lower": {
            "numerator": "1476626055993",
            "denominator": "50000000000000"
          },
          "upper": {
            "numerator": "2953252111987",
            "denominator": "100000000000000"
          },
          "used_binary64_exact": {
            "numerator": "4256084835542809",
            "denominator": "144115188075855872"
          }
        },
        {
          "symbol": 13,
          "lower": {
            "numerator": "2774323611781",
            "denominator": "100000000000000"
          },
          "upper": {
            "numerator": "1387161805891",
            "denominator": "50000000000000"
          },
          "used_binary64_exact": {
            "numerator": "3998221690951065",
            "denominator": "144115188075855872"
          }
        },
        {
          "symbol": 14,
          "lower": {
            "numerator": "2606235841379",
            "denominator": "100000000000000"
          },
          "upper": {
            "numerator": "130311792069",
            "denominator": "5000000000000"
          },
          "used_binary64_exact": {
            "numerator": "1877990842251855",
            "denominator": "72057594037927936"
          }
        },
        {
          "symbol": 15,
          "lower": {
            "numerator": "612082998541",
            "denominator": "25000000000000"
          },
          "upper": {
            "numerator": "489666398833",
            "denominator": "20000000000000"
          },
          "used_binary64_exact": {
            "numerator": "7056836516221601",
            "denominator": "288230376151711744"
          }
        },
        {
          "symbol": 16,
          "lower": {
            "numerator": "3796189680857",
            "denominator": "10000000000000"
          },
          "upper": {
            "numerator": "37961896808571",
            "denominator": "100000000000000"
          },
          "used_binary64_exact": {
            "numerator": "3419303686427061",
            "denominator": "9007199254740992"
          }
        }
      ]
    },
    {
      "q": "27/20",
      "kind": "lower",
      "states": 59666,
      "transitions": 1014322,
      "iterations": 100,
      "bound": 0.8863779549383933,
      "bound_exact": {
        "numerator": "7983782855139941",
        "denominator": "9007199254740992"
      },
      "graph_sha256": "4c35f7165a76526f03a3ae80eac050db7e429ca9af3ebeeb564f5591ce1d599f",
      "scale_exact": {
        "numerator": "27",
        "denominator": "320"
      },
      "scale_binary64_exact": {
        "numerator": "6079859496950169",
        "denominator": "72057594037927936"
      },
      "probability_bounds": [
        {
          "symbol": 0,
          "lower": {
            "numerator": "4102558830837",
            "denominator": "100000000000000"
          },
          "upper": {
            "numerator": "2051279415419",
            "denominator": "50000000000000"
          },
          "used_binary64_exact": {
            "numerator": "5912410374983375",
            "denominator": "144115188075855872"
          }
        },
        {
          "symbol": 1,
          "lower": {
            "numerator": "7759394344231",
            "denominator": "100000000000000"
          },
          "upper": {
            "numerator": "969924293029",
            "denominator": "12500000000000"
          },
          "used_binary64_exact": {
            "numerator": "2795616438183957",
            "denominator": "36028797018963968"
          }
        },
        {
          "symbol": 2,
          "lower": {
            "numerator": "7131554853883",
            "denominator": "100000000000000"
          },
          "upper": {
            "numerator": "1782888713471",
            "denominator": "25000000000000"
          },
          "used_binary64_exact": {
            "numerator": "1284706711300789",
            "denominator": "18014398509481984"
          }
        },
        {
          "symbol": 3,
          "lower": {
            "numerator": "6554516032783",
            "denominator": "100000000000000"
          },
          "upper": {
            "numerator": "409657252049",
            "denominator": "6250000000000"
          },
          "used_binary64_exact": {
            "numerator": "4723026554053673",
            "denominator": "72057594037927936"
          }
        },
        {
          "symbol": 4,
          "lower": {
            "numerator": "3012083711353",
            "denominator": "50000000000000"
          },
          "upper": {
            "numerator": "6024167422707",
            "denominator": "100000000000000"
          },
          "used_binary64_exact": {
            "numerator": "4340870105618595",
            "denominator": "72057594037927936"
          }
        },
        {
          "symbol": 5,
          "lower": {
            "numerator": "1384182789213",
            "denominator": "25000000000000"
          },
          "upper": {
            "numerator": "5536731156853",
            "denominator": "100000000000000"
          },
          "used_binary64_exact": {
            "numerator": "7979270519951769",
            "denominator": "144115188075855872"
          }
        },
        {
          "symbol": 6,
          "lower": {
            "numerator": "1272183762179",
            "denominator": "25000000000000"
          },
          "upper": {
            "numerator": "5088735048717",
            "denominator": "100000000000000"
          },
          "used_binary64_exact": {
            "numerator": "3666820043069529",
            "denominator": "72057594037927936"
          }
        },
        {
          "symbol": 7,
          "lower": {
            "numerator": "2338493929219",
            "denominator": "50000000000000"
          },
          "upper": {
            "numerator": "4676987858439",
            "denominator": "100000000000000"
          },
          "used_binary64_exact": {
            "numerator": "3370124924236433",
            "denominator": "72057594037927936"
          }
        },
        {
          "symbol": 8,
          "lower": {
            "numerator": "859711312087",
            "denominator": "20000000000000"
          },
          "upper": {
            "numerator": "1074639140109",
            "denominator": "25000000000000"
          },
          "used_binary64_exact": {
            "numerator": "1548718217904485",
            "denominator": "36028797018963968"
          }
        },
        {
          "symbol": 9,
          "lower": {
            "numerator": "3950745450391",
            "denominator": "100000000000000"
          },
          "upper": {
            "numerator": "493843181299",
            "denominator": "12500000000000"
          },
          "used_binary64_exact": {
            "numerator": "1423406059057327",
            "denominator": "36028797018963968"
          }
        },
        {
          "symbol": 10,
          "lower": {
            "numerator": "3631076942769",
            "denominator": "100000000000000"
          },
          "upper": {
            "numerator": "363107694277",
            "denominator": "10000000000000"
          },
          "used_binary64_exact": {
            "numerator": "5232933365250581",
            "denominator": "144115188075855872"
          }
        },
        {
          "symbol": 11,
          "lower": {
            "numerator": "1668636961033",
            "denominator": "50000000000000"
          },
          "upper": {
            "numerator": "3337273922067",
            "denominator": "100000000000000"
          },
          "used_binary64_exact": {
            "numerator": "4809518589391907",
            "denominator": "144115188075855872"
          }
        },
        {
          "symbol": 12,
          "lower": {
            "numerator": "1533621761043",
            "denominator": "50000000000000"
          },
          "upper": {
            "numerator": "3067243522087",
            "denominator": "100000000000000"
          },
          "used_binary64_exact": {
            "numerator": "552545471324843",
            "denominator": "18014398509481984"
          }
        },
        {
          "symbol": 13,
          "lower": {
            "numerator": "2819062217689",
            "denominator": "100000000000000"
          },
          "upper": {
            "numerator": "281906221769",
            "denominator": "10000000000000"
          },
          "used_binary64_exact": {
            "numerator": "8125393633995791",
            "denominator": "288230376151711744"
          }
        },
        {
          "symbol": 14,
          "lower": {
            "numerator": "323870265353",
            "denominator": "12500000000000"
          },
          "upper": {
            "numerator": "103638484913",
            "denominator": "4000000000000"
          },
          "used_binary64_exact": {
            "numerator": "3733969936281995",
            "denominator": "144115188075855872"
          }
        },
        {
          "symbol": 15,
          "lower": {
            "numerator": "2381318397227",
            "denominator": "100000000000000"
          },
          "upper": {
            "numerator": "595329599307",
            "denominator": "25000000000000"
          },
          "used_binary64_exact": {
            "numerator": "3431841486848647",
            "denominator": "144115188075855872"
          }
        },
        {
          "symbol": 16,
          "lower": {
            "numerator": "13524557658029",
            "denominator": "50000000000000"
          },
          "upper": {
            "numerator": "27049115316059",
            "denominator": "100000000000000"
          },
          "used_binary64_exact": {
            "numerator": "2436367713162007",
            "denominator": "9007199254740992"
          }
        }
      ]
    },
    {
      "q": "17/10",
      "kind": "lower",
      "states": 59666,
      "transitions": 1014322,
      "iterations": 100,
      "bound": 1.0446387252611593,
      "bound_exact": {
        "numerator": "4704634573822947",
        "denominator": "4503599627370496"
      },
      "graph_sha256": "4c35f7165a76526f03a3ae80eac050db7e429ca9af3ebeeb564f5591ce1d599f",
      "scale_exact": {
        "numerator": "17",
        "denominator": "160"
      },
      "scale_binary64_exact": {
        "numerator": "3828059683264921",
        "denominator": "36028797018963968"
      },
      "probability_bounds": [
        {
          "symbol": 0,
          "lower": {
            "numerator": "5129242370431",
            "denominator": "100000000000000"
          },
          "upper": {
            "numerator": "40072206019",
            "denominator": "781250000000"
          },
          "used_binary64_exact": {
            "numerator": "7392017289013123",
            "denominator": "144115188075855872"
          }
        },
        {
          "symbol": 1,
          "lower": {
            "numerator": "9562989444033",
            "denominator": "100000000000000"
          },
          "upper": {
            "numerator": "4781494722017",
            "denominator": "50000000000000"
          },
          "used_binary64_exact": {
            "numerator": "215339378483475",
            "denominator": "2251799813685248"
          }
        },
        {
          "symbol": 2,
          "lower": {
            "numerator": "4299519193457",
            "denominator": "50000000000000"
          },
          "upper": {
            "numerator": "1719807677383",
            "denominator": "20000000000000"
          },
          "used_binary64_exact": {
            "numerator": "1549065043002019",
            "denominator": "18014398509481984"
          }
        },
        {
          "symbol": 3,
          "lower": {
            "numerator": "3866126884923",
            "denominator": "50000000000000"
          },
          "upper": {
            "numerator": "7732253769847",
            "denominator": "100000000000000"
          },
          "used_binary64_exact": {
            "numerator": "696459503932251",
            "denominator": "9007199254740992"
          }
        },
        {
          "symbol": 4,
          "lower": {
            "numerator": "869105149773",
            "denominator": "12500000000000"
          },
          "upper": {
            "numerator": "1390568239637",
            "denominator": "20000000000000"
          },
          "used_binary64_exact": {
            "numerator": "2505025042344615",
            "denominator": "36028797018963968"
          }
        },
        {
          "symbol": 5,
          "lower": {
            "numerator": "250079742161",
            "denominator": "4000000000000"
          },
          "upper": {
            "numerator": "3125996777013",
            "denominator": "50000000000000"
          },
          "used_binary64_exact": {
            "numerator": "1126259033609189",
            "denominator": "18014398509481984"
          }
        },
        {
          "symbol": 6,
          "lower": {
            "numerator": "702723934817",
            "denominator": "12500000000000"
          },
          "upper": {
            "numerator": "5621791478537",
            "denominator": "100000000000000"
          },
          "used_binary64_exact": {
            "numerator": "4050927681262297",
            "denominator": "72057594037927936"
          }
        },
        {
          "symbol": 7,
          "lower": {
            "numerator": "2527556942841",
            "denominator": "50000000000000"
          },
          "upper": {
            "numerator": "5055113885683",
            "denominator": "100000000000000"
          },
          "used_binary64_exact": {
            "numerator": "7285186883799319",
            "denominator": "144115188075855872"
          }
        },
        {
          "symbol": 8,
          "lower": {
            "numerator": "2272778748089",
            "denominator": "50000000000000"
          },
          "upper": {
            "numerator": "4545557496179",
            "denominator": "100000000000000"
          },
          "used_binary64_exact": {
            "numerator": "6550838734713089",
            "denominator": "144115188075855872"
          }
        },
        {
          "symbol": 9,
          "lower": {
            "numerator": "255460280153",
            "denominator": "6250000000000"
          },
          "upper": {
            "numerator": "4087364482449",
            "denominator": "100000000000000"
          },
          "used_binary64_exact": {
            "numerator": "5890513011225667",
            "denominator": "144115188075855872"
          }
        },
        {
          "symbol": 10,
          "lower": {
            "numerator": "3675357406967",
            "denominator": "100000000000000"
          },
          "upper": {
            "numerator": "459419675871",
            "denominator": "12500000000000"
          },
          "used_binary64_exact": {
            "numerator": "5296748239510391",
            "denominator": "144115188075855872"
          }
        },
        {
          "symbol": 11,
          "lower": {
            "numerator": "3304880718849",
            "denominator": "100000000000000"
          },
          "upper": {
            "numerator": "66097614377",
            "denominator": "2000000000000"
          },
          "used_binary64_exact": {
            "numerator": "4762835063651933",
            "denominator": "144115188075855872"
          }
        },
        {
          "symbol": 12,
          "lower": {
            "numerator": "742937036893",
            "denominator": "25000000000000"
          },
          "upper": {
            "numerator": "2971748147573",
            "denominator": "100000000000000"
          },
          "used_binary64_exact": {
            "numerator": "2141370216007075",
            "denominator": "72057594037927936"
          }
        },
        {
          "symbol": 13,
          "lower": {
            "numerator": "2672195399437",
            "denominator": "100000000000000"
          },
          "upper": {
            "numerator": "1336097699719",
            "denominator": "50000000000000"
          },
          "used_binary64_exact": {
            "numerator": "481379928206625",
            "denominator": "18014398509481984"
          }
        },
        {
          "symbol": 14,
          "lower": {
            "numerator": "600709405557",
            "denominator": "25000000000000"
          },
          "upper": {
            "numerator": "2402837622229",
            "denominator": "100000000000000"
          },
          "used_binary64_exact": {
            "numerator": "3462853958431305",
            "denominator": "144115188075855872"
          }
        },
        {
          "symbol": 15,
          "lower": {
            "numerator": "2160631157441",
            "denominator": "100000000000000"
          },
          "upper": {
            "numerator": "1080315578721",
            "denominator": "50000000000000"
          },
          "used_binary64_exact": {
            "numerator": "1556898828085819",
            "denominator": "72057594037927936"
          }
        },
        {
          "symbol": 16,
          "lower": {
            "numerator": "963708174061",
            "denominator": "5000000000000"
          },
          "upper": {
            "numerator": "19274163481221",
            "denominator": "100000000000000"
          },
          "used_binary64_exact": {
            "numerator": "217007788679751",
            "denominator": "1125899906842624"
          }
        }
      ]
    },
    {
      "q": "9/5",
      "kind": "lower",
      "states": 59666,
      "transitions": 1014322,
      "iterations": 100,
      "bound": 1.0871860639733935,
      "bound_exact": {
        "numerator": "4896250752592971",
        "denominator": "4503599627370496"
      },
      "graph_sha256": "4c35f7165a76526f03a3ae80eac050db7e429ca9af3ebeeb564f5591ce1d599f",
      "scale_exact": {
        "numerator": "9",
        "denominator": "80"
      },
      "scale_binary64_exact": {
        "numerator": "2026619832316723",
        "denominator": "18014398509481984"
      },
      "probability_bounds": [
        {
          "symbol": 0,
          "lower": {
            "numerator": "2709932048229",
            "denominator": "50000000000000"
          },
          "upper": {
            "numerator": "5419864096459",
            "denominator": "100000000000000"
          },
          "used_binary64_exact": {
            "numerator": "976355917008279",
            "denominator": "18014398509481984"
          }
        },
        {
          "symbol": 1,
          "lower": {
            "numerator": "10063577370973",
            "denominator": "100000000000000"
          },
          "upper": {
            "numerator": "5031788685487",
            "denominator": "50000000000000"
          },
          "used_binary64_exact": {
            "numerator": "906446465958563",
            "denominator": "9007199254740992"
          }
        },
        {
          "symbol": 2,
          "lower": {
            "numerator": "8992786041123",
            "denominator": "100000000000000"
          },
          "upper": {
            "numerator": "2248196510281",
            "denominator": "25000000000000"
          },
          "used_binary64_exact": {
            "numerator": "3239992629105931",
            "denominator": "36028797018963968"
          }
        },
        {
          "symbol": 3,
          "lower": {
            "numerator": "4017964874731",
            "denominator": "50000000000000"
          },
          "upper": {
            "numerator": "8035929749463",
            "denominator": "100000000000000"
          },
          "used_binary64_exact": {
            "numerator": "2895248818020203",
            "denominator": "36028797018963968"
          }
        },
        {
          "symbol": 4,
          "lower": {
            "numerator": "718088550567",
            "denominator": "10000000000000"
          },
          "upper": {
            "numerator": "7180885505671",
            "denominator": "100000000000000"
          },
          "used_binary64_exact": {
            "numerator": "40424791609407",
            "denominator": "562949953421312"
          }
        },
        {
          "symbol": 5,
          "lower": {
            "numerator": "1604205059439",
            "denominator": "25000000000000"
          },
          "upper": {
            "numerator": "6416820237757",
            "denominator": "100000000000000"
          },
          "used_binary64_exact": {
            "numerator": "1155951569266455",
            "denominator": "18014398509481984"
          }
        },
        {
          "symbol": 6,
          "lower": {
            "numerator": "5734053541331",
            "denominator": "100000000000000"
          },
          "upper": {
            "numerator": "1433513385333",
            "denominator": "25000000000000"
          },
          "used_binary64_exact": {
            "numerator": "2065910511364861",
            "denominator": "36028797018963968"
          }
        },
        {
          "symbol": 7,
          "lower": {
            "numerator": "640491879089",
            "denominator": "12500000000000"
          },
          "upper": {
            "numerator": "5123935032713",
            "denominator": "100000000000000"
          },
          "used_binary64_exact": {
            "numerator": "7384368609277565",
            "denominator": "144115188075855872"
          }
        },
        {
          "symbol": 8,
          "lower": {
            "numerator": "1144683687997",
            "denominator": "25000000000000"
          },
          "upper": {
            "numerator": "4578734751989",
            "denominator": "100000000000000"
          },
          "used_binary64_exact": {
            "numerator": "3299326099661039",
            "denominator": "72057594037927936"
          }
        },
        {
          "symbol": 9,
          "lower": {
            "numerator": "409154522749",
            "denominator": "10000000000000"
          },
          "upper": {
            "numerator": "4091545227491",
            "denominator": "100000000000000"
          },
          "used_binary64_exact": {
            "numerator": "5896538099805917",
            "denominator": "144115188075855872"
          }
        },
        {
          "symbol": 10,
          "lower": {
            "numerator": "3656193960859",
            "denominator": "100000000000000"
          },
          "upper": {
            "numerator": "182809698043",
            "denominator": "5000000000000"
          },
          "used_binary64_exact": {
            "numerator": "5269130803110031",
            "denominator": "144115188075855872"
          }
        },
        {
          "symbol": 11,
          "lower": {
            "numerator": "1633582611969",
            "denominator": "50000000000000"
          },
          "upper": {
            "numerator": "3267165223939",
            "denominator": "100000000000000"
          },
          "used_binary64_exact": {
            "numerator": "4708481307227205",
            "denominator": "144115188075855872"
          }
        },
        {
          "symbol": 12,
          "lower": {
            "numerator": "729882544169",
            "denominator": "25000000000000"
          },
          "upper": {
            "numerator": "2919530176677",
            "denominator": "100000000000000"
          },
          "used_binary64_exact": {
            "numerator": "262967900315499",
            "denominator": "9007199254740992"
          }
        },
        {
          "symbol": 13,
          "lower": {
            "numerator": "2608884420681",
            "denominator": "100000000000000"
          },
          "upper": {
            "numerator": "1304442210341",
            "denominator": "50000000000000"
          },
          "used_binary64_exact": {
            "numerator": "7519597379092251",
            "denominator": "288230376151711744"
          }
        },
        {
          "symbol": 14,
          "lower": {
            "numerator": "2331292197233",
            "denominator": "100000000000000"
          },
          "upper": {
            "numerator": "1165646098617",
            "denominator": "50000000000000"
          },
          "used_binary64_exact": {
            "numerator": "6719492269280181",
            "denominator": "288230376151711744"
          }
        },
        {
          "symbol": 15,
          "lower": {
            "numerator": "1041618261391",
            "denominator": "50000000000000"
          },
          "upper": {
            "numerator": "2083236522783",
            "denominator": "100000000000000"
          },
          "used_binary64_exact": {
            "numerator": "3002260232872199",
            "denominator": "144115188075855872"
          }
        },
        {
          "symbol": 16,
          "lower": {
            "numerator": "874778297143",
            "denominator": "5000000000000"
          },
          "upper": {
            "numerator": "17495565942861",
            "denominator": "100000000000000"
          },
          "used_binary64_exact": {
            "numerator": "3151720970436009",
            "denominator": "18014398509481984"
          }
        }
      ]
    },
    {
      "q": "189/100",
      "kind": "lower",
      "states": 59666,
      "transitions": 1014322,
      "iterations": 100,
      "bound": 1.1245989704271757,
      "bound_exact": {
        "numerator": "316546469009817",
        "denominator": "281474976710656"
      },
      "graph_sha256": "4c35f7165a76526f03a3ae80eac050db7e429ca9af3ebeeb564f5591ce1d599f",
      "scale_exact": {
        "numerator": "189",
        "denominator": "1600"
      },
      "scale_binary64_exact": {
        "numerator": "2127950823932559",
        "denominator": "18014398509481984"
      },
      "probability_bounds": [
        {
          "symbol": 0,
          "lower": {
            "numerator": "5680400042911",
            "denominator": "100000000000000"
          },
          "upper": {
            "numerator": "177512501341",
            "denominator": "3125000000000"
          },
          "used_binary64_exact": {
            "numerator": "1023289900662773",
            "denominator": "18014398509481984"
          }
        },
        {
          "symbol": 1,
          "lower": {
            "numerator": "10508620818227",
            "denominator": "100000000000000"
          },
          "upper": {
            "numerator": "2627155204557",
            "denominator": "25000000000000"
          },
          "used_binary64_exact": {
            "numerator": "946532416022899",
            "denominator": "9007199254740992"
          }
        },
        {
          "symbol": 2,
          "lower": {
            "numerator": "9337802541309",
            "denominator": "100000000000000"
          },
          "upper": {
            "numerator": "933780254131",
            "denominator": "10000000000000"
          },
          "used_binary64_exact": {
            "numerator": "1682148961819939",
            "denominator": "18014398509481984"
          }
        },
        {
          "symbol": 3,
          "lower": {
            "numerator": "8297431014853",
            "denominator": "100000000000000"
          },
          "upper": {
            "numerator": "4148715507427",
            "denominator": "50000000000000"
          },
          "used_binary64_exact": {
            "numerator": "2989464578129949",
            "denominator": "36028797018963968"
          }
        },
        {
          "symbol": 4,
          "lower": {
            "numerator": "3686486255287",
            "denominator": "50000000000000"
          },
          "upper": {
            "numerator": "294918900423",
            "denominator": "4000000000000"
          },
          "used_binary64_exact": {
            "numerator": "5312786600197435",
            "denominator": "72057594037927936"
          }
        },
        {
          "symbol": 5,
          "lower": {
            "numerator": "3275756287963",
            "denominator": "50000000000000"
          },
          "upper": {
            "numerator": "6551512575927",
            "denominator": "100000000000000"
          },
          "used_binary64_exact": {
            "numerator": "4720862335304551",
            "denominator": "72057594037927936"
          }
        },
        {
          "symbol": 6,
          "lower": {
            "numerator": "1455393905611",
            "denominator": "25000000000000"
          },
          "upper": {
            "numerator": "1164315124489",
            "denominator": "20000000000000"
          },
          "used_binary64_exact": {
            "numerator": "8389774657263347",
            "denominator": "144115188075855872"
          }
        },
        {
          "symbol": 7,
          "lower": {
            "numerator": "5172964614671",
            "denominator": "100000000000000"
          },
          "upper": {
            "numerator": "323310288417",
            "denominator": "6250000000000"
          },
          "used_binary64_exact": {
            "numerator": "931878460441323",
            "denominator": "18014398509481984"
          }
        },
        {
          "symbol": 8,
          "lower": {
            "numerator": "4596618620133",
            "denominator": "100000000000000"
          },
          "upper": {
            "numerator": "2298309310067",
            "denominator": "50000000000000"
          },
          "used_binary64_exact": {
            "numerator": "6624425569534483",
            "denominator": "144115188075855872"
          }
        },
        {
          "symbol": 9,
          "lower": {
            "numerator": "4084486230397",
            "denominator": "100000000000000"
          },
          "upper": {
            "numerator": "2042243115199",
            "denominator": "50000000000000"
          },
          "used_binary64_exact": {
            "numerator": "5886365012869071",
            "denominator": "144115188075855872"
          }
        },
        {
          "symbol": 10,
          "lower": {
            "numerator": "3629413084921",
            "denominator": "100000000000000"
          },
          "upper": {
            "numerator": "1814706542461",
            "denominator": "50000000000000"
          },
          "used_binary64_exact": {
            "numerator": "5230535493383621",
            "denominator": "144115188075855872"
          }
        },
        {
          "symbol": 11,
          "lower": {
            "numerator": "80626048161",
            "denominator": "2500000000000"
          },
          "upper": {
            "numerator": "3225041926441",
            "denominator": "100000000000000"
          },
          "used_binary64_exact": {
            "numerator": "2323887618907105",
            "denominator": "72057594037927936"
          }
        },
        {
          "symbol": 12,
          "lower": {
            "numerator": "8955386849",
            "denominator": "312500000000"
          },
          "upper": {
            "numerator": "2865723791681",
            "denominator": "100000000000000"
          },
          "used_binary64_exact": {
            "numerator": "8259886464228359",
            "denominator": "288230376151711744"
          }
        },
        {
          "symbol": 13,
          "lower": {
            "numerator": "39788110887",
            "denominator": "1562500000000"
          },
          "upper": {
            "numerator": "2546439096769",
            "denominator": "100000000000000"
          },
          "used_binary64_exact": {
            "numerator": "458725686693041",
            "denominator": "18014398509481984"
          }
        },
        {
          "symbol": 14,
          "lower": {
            "numerator": "2262727514903",
            "denominator": "100000000000000"
          },
          "upper": {
            "numerator": "282840939363",
            "denominator": "12500000000000"
          },
          "used_binary64_exact": {
            "numerator": "6521868027493195",
            "denominator": "288230376151711744"
          }
        },
        {
          "symbol": 15,
          "lower": {
            "numerator": "12566410417",
            "denominator": "625000000000"
          },
          "upper": {
            "numerator": "2010625666721",
            "denominator": "100000000000000"
          },
          "used_binary64_exact": {
            "numerator": "5795233922189917",
            "denominator": "288230376151711744"
          }
        },
        {
          "symbol": 16,
          "lower": {
            "numerator": "2004455540889",
            "denominator": "12500000000000"
          },
          "upper": {
            "numerator": "16035644327113",
            "denominator": "100000000000000"
          },
          "used_binary64_exact": {
            "numerator": "361090609081137",
            "denominator": "2251799813685248"
          }
        }
      ]
    },
    {
      "q": "3",
      "kind": "lower",
      "states": 59666,
      "transitions": 1014322,
      "iterations": 100,
      "bound": 1.5337776462016737,
      "bound_exact": {
        "numerator": "3453760217951527",
        "denominator": "2251799813685248"
      },
      "graph_sha256": "4c35f7165a76526f03a3ae80eac050db7e429ca9af3ebeeb564f5591ce1d599f",
      "scale_exact": {
        "numerator": "3",
        "denominator": "16"
      },
      "scale_binary64_exact": {
        "numerator": "6755399441055743",
        "denominator": "36028797018963968"
      },
      "probability_bounds": [
        {
          "symbol": 0,
          "lower": {
            "numerator": "8815529696213",
            "denominator": "100000000000000"
          },
          "upper": {
            "numerator": "4407764848107",
            "denominator": "50000000000000"
          },
          "used_binary64_exact": {
            "numerator": "49627020318673",
            "denominator": "562949953421312"
          }
        },
        {
          "symbol": 1,
          "lower": {
            "numerator": "15589889296091",
            "denominator": "100000000000000"
          },
          "upper": {
            "numerator": "3897472324023",
            "denominator": "25000000000000"
          },
          "used_binary64_exact": {
            "numerator": "702106196246227",
            "denominator": "4503599627370496"
          }
        },
        {
          "symbol": 2,
          "lower": {
            "numerator": "3231118043917",
            "denominator": "25000000000000"
          },
          "upper": {
            "numerator": "12924472175669",
            "denominator": "100000000000000"
          },
          "used_binary64_exact": {
            "numerator": "4656531845943899",
            "denominator": "36028797018963968"
          }
        },
        {
          "symbol": 3,
          "lower": {
            "numerator": "10714763770741",
            "denominator": "100000000000000"
          },
          "upper": {
            "numerator": "5357381885371",
            "denominator": "50000000000000"
          },
          "used_binary64_exact": {
            "numerator": "965100122505441",
            "denominator": "9007199254740992"
          }
        },
        {
          "symbol": 4,
          "lower": {
            "numerator": "8882851160369",
            "denominator": "100000000000000"
          },
          "upper": {
            "numerator": "888285116037",
            "denominator": "10000000000000"
          },
          "used_binary64_exact": {
            "numerator": "200024025879127",
            "denominator": "2251799813685248"
          }
        },
        {
          "symbol": 5,
          "lower": {
            "numerator": "920517783051",
            "denominator": "12500000000000"
          },
          "upper": {
            "numerator": "7364142264409",
            "denominator": "100000000000000"
          },
          "used_binary64_exact": {
            "numerator": "5306423737262589",
            "denominator": "72057594037927936"
          }
        },
        {
          "symbol": 6,
          "lower": {
            "numerator": "6105088367617",
            "denominator": "100000000000000"
          },
          "upper": {
            "numerator": "3052544183809",
            "denominator": "50000000000000"
          },
          "used_binary64_exact": {
            "numerator": "4399179791594219",
            "denominator": "72057594037927936"
          }
        },
        {
          "symbol": 7,
          "lower": {
            "numerator": "5061296025819",
            "denominator": "100000000000000"
          },
          "upper": {
            "numerator": "253064801291",
            "denominator": "5000000000000"
          },
          "used_binary64_exact": {
            "numerator": "3647048143342435",
            "denominator": "72057594037927936"
          }
        },
        {
          "symbol": 8,
          "lower": {
            "numerator": "839192356227",
            "denominator": "20000000000000"
          },
          "upper": {
            "numerator": "262247611321",
            "denominator": "6250000000000"
          },
          "used_binary64_exact": {
            "numerator": "755877276559217",
            "denominator": "18014398509481984"
          }
        },
        {
          "symbol": 9,
          "lower": {
            "numerator": "3478574495333",
            "denominator": "100000000000000"
          },
          "upper": {
            "numerator": "1739287247667",
            "denominator": "50000000000000"
          },
          "used_binary64_exact": {
            "numerator": "2506577088153953",
            "denominator": "72057594037927936"
          }
        },
        {
          "symbol": 10,
          "lower": {
            "numerator": "288383954639",
            "denominator": "10000000000000"
          },
          "upper": {
            "numerator": "2883839546391",
            "denominator": "100000000000000"
          },
          "used_binary64_exact": {
            "numerator": "4156050786085857",
            "denominator": "144115188075855872"
          }
        },
        {
          "symbol": 11,
          "lower": {
            "numerator": "1195393478059",
            "denominator": "50000000000000"
          },
          "upper": {
            "numerator": "2390786956119",
            "denominator": "100000000000000"
          },
          "used_binary64_exact": {
            "numerator": "3445487118302485",
            "denominator": "144115188075855872"
          }
        },
        {
          "symbol": 12,
          "lower": {
            "numerator": "1982032001987",
            "denominator": "100000000000000"
          },
          "upper": {
            "numerator": "495508000497",
            "denominator": "25000000000000"
          },
          "used_binary64_exact": {
            "numerator": "178525571711701",
            "denominator": "9007199254740992"
          }
        },
        {
          "symbol": 13,
          "lower": {
            "numerator": "1643162242813",
            "denominator": "100000000000000"
          },
          "upper": {
            "numerator": "821581121407",
            "denominator": "50000000000000"
          },
          "used_binary64_exact": {
            "numerator": "1184023178310703",
            "denominator": "72057594037927936"
          }
        },
        {
          "symbol": 14,
          "lower": {
            "numerator": "681114672593",
            "denominator": "50000000000000"
          },
          "upper": {
            "numerator": "1362229345187",
            "denominator": "100000000000000"
          },
          "used_binary64_exact": {
            "numerator": "3926358765678607",
            "denominator": "288230376151711744"
          }
        },
        {
          "symbol": 15,
          "lower": {
            "numerator": "1129327792799",
            "denominator": "100000000000000"
          },
          "upper": {
            "numerator": "1411659741",
            "denominator": "125000000000"
          },
          "used_binary64_exact": {
            "numerator": "3255065745170381",
            "denominator": "288230376151711744"
          }
        },
        {
          "symbol": 16,
          "lower": {
            "numerator": "5476053081303",
            "denominator": "100000000000000"
          },
          "upper": {
            "numerator": "684506635163",
            "denominator": "12500000000000"
          },
          "used_binary64_exact": {
            "numerator": "3945912098626759",
            "denominator": "72057594037927936"
          }
        }
      ]
    },
    {
      "q": "6",
      "kind": "lower",
      "states": 59666,
      "transitions": 1014322,
      "iterations": 100,
      "bound": 2.3757176984709965,
      "bound_exact": {
        "numerator": "668705083848217",
        "denominator": "281474976710656"
      },
      "graph_sha256": "4c35f7165a76526f03a3ae80eac050db7e429ca9af3ebeeb564f5591ce1d599f",
      "scale_exact": {
        "numerator": "3",
        "denominator": "8"
      },
      "scale_binary64_exact": {
        "numerator": "6755399441055743",
        "denominator": "18014398509481984"
      },
      "probability_bounds": [
        {
          "symbol": 0,
          "lower": {
            "numerator": "16610474344259",
            "denominator": "100000000000000"
          },
          "upper": {
            "numerator": "830523717213",
            "denominator": "5000000000000"
          },
          "used_binary64_exact": {
            "numerator": "93508657584065",
            "denominator": "562949953421312"
          }
        },
        {
          "symbol": 1,
          "lower": {
            "numerator": "5215359741817",
            "denominator": "20000000000000"
          },
          "upper": {
            "numerator": "13038399354543",
            "denominator": "50000000000000"
          },
          "used_binary64_exact": {
            "numerator": "587197304746253",
            "denominator": "2251799813685248"
          }
        },
        {
          "symbol": 2,
          "lower": {
            "numerator": "2240288022243",
            "denominator": "12500000000000"
          },
          "upper": {
            "numerator": "3584460835589",
            "denominator": "20000000000000"
          },
          "used_binary64_exact": {
            "numerator": "3228595296696371",
            "denominator": "18014398509481984"
          }
        },
        {
          "symbol": 3,
          "lower": {
            "numerator": "3079451878183",
            "denominator": "25000000000000"
          },
          "upper": {
            "numerator": "12317807512733",
            "denominator": "100000000000000"
          },
          "used_binary64_exact": {
            "numerator": "2218978932974453",
            "denominator": "18014398509481984"
          }
        },
        {
          "symbol": 4,
          "lower": {
            "numerator": "8465897041711",
            "denominator": "100000000000000"
          },
          "upper": {
            "numerator": "529118565107",
            "denominator": "6250000000000"
          },
          "used_binary64_exact": {
            "numerator": "3050160860992531",
            "denominator": "36028797018963968"
          }
        },
        {
          "symbol": 5,
          "lower": {
            "numerator": "1454630068029",
            "denominator": "25000000000000"
          },
          "upper": {
            "numerator": "5818520272117",
            "denominator": "100000000000000"
          },
          "used_binary64_exact": {
            "numerator": "8385371433391773",
            "denominator": "144115188075855872"
          }
        },
        {
          "symbol": 6,
          "lower": {
            "numerator": "3999006601453",
            "denominator": "100000000000000"
          },
          "upper": {
            "numerator": "1999503300727",
            "denominator": "50000000000000"
          },
          "used_binary64_exact": {
            "numerator": "2881587942424941",
            "denominator": "72057594037927936"
          }
        },
        {
          "symbol": 7,
          "lower": {
            "numerator": "2748474362993",
            "denominator": "100000000000000"
          },
          "upper": {
            "numerator": "1374237181497",
            "denominator": "50000000000000"
          },
          "used_binary64_exact": {
            "numerator": "3960968997444043",
            "denominator": "144115188075855872"
          }
        },
        {
          "symbol": 8,
          "lower": {
            "numerator": "1888996962717",
            "denominator": "100000000000000"
          },
          "upper": {
            "numerator": "944498481359",
            "denominator": "50000000000000"
          },
          "used_binary64_exact": {
            "numerator": "2722331525566809",
            "denominator": "144115188075855872"
          }
        },
        {
          "symbol": 9,
          "lower": {
            "numerator": "81142960009",
            "denominator": "6250000000000"
          },
          "upper": {
            "numerator": "259657472029",
            "denominator": "20000000000000"
          },
          "used_binary64_exact": {
            "numerator": "3742058541673179",
            "denominator": "288230376151711744"
          }
        },
        {
          "symbol": 10,
          "lower": {
            "numerator": "111537372927",
            "denominator": "12500000000000"
          },
          "upper": {
            "numerator": "892298983417",
            "denominator": "100000000000000"
          },
          "used_binary64_exact": {
            "numerator": "5143753432595673",
            "denominator": "576460752303423488"
          }
        },
        {
          "symbol": 11,
          "lower": {
            "numerator": "306633762389",
            "denominator": "50000000000000"
          },
          "upper": {
            "numerator": "613267524779",
            "denominator": "100000000000000"
          },
          "used_binary64_exact": {
            "numerator": "7070493173935685",
            "denominator": "1152921504606846976"
          }
        },
        {
          "symbol": 12,
          "lower": {
            "numerator": "42149219481",
            "denominator": "10000000000000"
          },
          "upper": {
            "numerator": "421492194811",
            "denominator": "100000000000000"
          },
          "used_binary64_exact": {
            "numerator": "2429737077101937",
            "denominator": "576460752303423488"
          }
        },
        {
          "symbol": 13,
          "lower": {
            "numerator": "289687066587",
            "denominator": "100000000000000"
          },
          "upper": {
            "numerator": "72421766647",
            "denominator": "25000000000000"
          },
          "used_binary64_exact": {
            "numerator": "6679728973492557",
            "denominator": "2305843009213693952"
          }
        },
        {
          "symbol": 14,
          "lower": {
            "numerator": "19909881507",
            "denominator": "10000000000000"
          },
          "upper": {
            "numerator": "199098815071",
            "denominator": "100000000000000"
          },
          "used_binary64_exact": {
            "numerator": "4590906108718895",
            "denominator": "2305843009213693952"
          }
        },
        {
          "symbol": 15,
          "lower": {
            "numerator": "136838481017",
            "denominator": "100000000000000"
          },
          "upper": {
            "numerator": "68419240509",
            "denominator": "50000000000000"
          },
          "used_binary64_exact": {
            "numerator": "6310561096889403",
            "denominator": "4611686018427387904"
          }
        },
        {
          "symbol": 16,
          "lower": {
            "numerator": "300749589159",
            "denominator": "100000000000000"
          },
          "upper": {
            "numerator": "7518739729",
            "denominator": "2500000000000"
          },
          "used_binary64_exact": {
            "numerator": "3467406688430853",
            "denominator": "1152921504606846976"
          }
        }
      ]
    },
    {
      "q": "10",
      "kind": "lower",
      "states": 59666,
      "transitions": 1014322,
      "iterations": 100,
      "bound": 3.218954343659394,
      "bound_exact": {
        "numerator": "7248440791313543",
        "denominator": "2251799813685248"
      },
      "graph_sha256": "4c35f7165a76526f03a3ae80eac050db7e429ca9af3ebeeb564f5591ce1d599f",
      "scale_exact": {
        "numerator": "5",
        "denominator": "8"
      },
      "scale_binary64_exact": {
        "numerator": "5629499534213119",
        "denominator": "9007199254740992"
      },
      "probability_bounds": [
        {
          "symbol": 0,
          "lower": {
            "numerator": "12820914281519",
            "denominator": "50000000000000"
          },
          "upper": {
            "numerator": "25641828563039",
            "denominator": "100000000000000"
          },
          "used_binary64_exact": {
            "numerator": "2309610591231921",
            "denominator": "9007199254740992"
          }
        },
        {
          "symbol": 1,
          "lower": {
            "numerator": "34557110371553",
            "denominator": "100000000000000"
          },
          "upper": {
            "numerator": "17278555185777",
            "denominator": "50000000000000"
          },
          "used_binary64_exact": {
            "numerator": "6225255575693087",
            "denominator": "18014398509481984"
          }
        },
        {
          "symbol": 2,
          "lower": {
            "numerator": "9248544131483",
            "denominator": "50000000000000"
          },
          "upper": {
            "numerator": "18497088262967",
            "denominator": "100000000000000"
          },
          "used_binary64_exact": {
            "numerator": "6664278384682627",
            "denominator": "36028797018963968"
          }
        },
        {
          "symbol": 3,
          "lower": {
            "numerator": "9900777887077",
            "denominator": "100000000000000"
          },
          "upper": {
            "numerator": "4950388943539",
            "denominator": "50000000000000"
          },
          "used_binary64_exact": {
            "numerator": "7134262336466883",
            "denominator": "72057594037927936"
          }
        },
        {
          "symbol": 4,
          "lower": {
            "numerator": "2649752257643",
            "denominator": "50000000000000"
          },
          "upper": {
            "numerator": "5299504515287",
            "denominator": "100000000000000"
          },
          "used_binary64_exact": {
            "numerator": "1909347724823223",
            "denominator": "36028797018963968"
          }
        },
        {
          "symbol": 5,
          "lower": {
            "numerator": "1418310178647",
            "denominator": "50000000000000"
          },
          "upper": {
            "numerator": "567324071459",
            "denominator": "20000000000000"
          },
          "used_binary64_exact": {
            "numerator": "8176001525824525",
            "denominator": "288230376151711744"
          }
        },
        {
          "symbol": 6,
          "lower": {
            "numerator": "1518333464611",
            "denominator": "100000000000000"
          },
          "upper": {
            "numerator": "379583366153",
            "denominator": "25000000000000"
          },
          "used_binary64_exact": {
            "numerator": "2188149128142801",
            "denominator": "144115188075855872"
          }
        },
        {
          "symbol": 7,
          "lower": {
            "numerator": "203176334809",
            "denominator": "25000000000000"
          },
          "upper": {
            "numerator": "812705339237",
            "denominator": "100000000000000"
          },
          "used_binary64_exact": {
            "numerator": "4684927312569935",
            "denominator": "576460752303423488"
          }
        },
        {
          "symbol": 8,
          "lower": {
            "numerator": "108752455211",
            "denominator": "25000000000000"
          },
          "upper": {
            "numerator": "87001964169",
            "denominator": "20000000000000"
          },
          "used_binary64_exact": {
            "numerator": "5015321771662193",
            "denominator": "1152921504606846976"
          }
        },
        {
          "symbol": 9,
          "lower": {
            "numerator": "74510073",
            "denominator": "32000000000"
          },
          "upper": {
            "numerator": "116421989063",
            "denominator": "50000000000000"
          },
          "used_binary64_exact": {
            "numerator": "2684508295985187",
            "denominator": "1152921504606846976"
          }
        },
        {
          "symbol": 10,
          "lower": {
            "numerator": "124632400353",
            "denominator": "100000000000000"
          },
          "upper": {
            "numerator": "62316200177",
            "denominator": "50000000000000"
          },
          "used_binary64_exact": {
            "numerator": "2873827490754873",
            "denominator": "2305843009213693952"
          }
        },
        {
          "symbol": 11,
          "lower": {
            "numerator": "16677729163",
            "denominator": "25000000000000"
          },
          "upper": {
            "numerator": "66710916653",
            "denominator": "100000000000000"
          },
          "used_binary64_exact": {
            "numerator": "6152996032010063",
            "denominator": "9223372036854775808"
          }
        },
        {
          "symbol": 12,
          "lower": {
            "numerator": "7141556109",
            "denominator": "20000000000000"
          },
          "upper": {
            "numerator": "17853890273",
            "denominator": "50000000000000"
          },
          "used_binary64_exact": {
            "numerator": "6586922891537999",
            "denominator": "18446744073709551616"
          }
        },
        {
          "symbol": 13,
          "lower": {
            "numerator": "19112997623",
            "denominator": "100000000000000"
          },
          "upper": {
            "numerator": "2389124703",
            "denominator": "12500000000000"
          },
          "used_binary64_exact": {
            "numerator": "7051451512657999",
            "denominator": "36893488147419103232"
          }
        },
        {
          "symbol": 14,
          "lower": {
            "numerator": "10230450411",
            "denominator": "100000000000000"
          },
          "upper": {
            "numerator": "2557612603",
            "denominator": "25000000000000"
          },
          "used_binary64_exact": {
            "numerator": "7548740019619747",
            "denominator": "73786976294838206464"
          }
        },
        {
          "symbol": 15,
          "lower": {
            "numerator": "5475965501",
            "denominator": "100000000000000"
          },
          "upper": {
            "numerator": "2737982751",
            "denominator": "50000000000000"
          },
          "used_binary64_exact": {
            "numerator": "8081098732272775",
            "denominator": "147573952589676412928"
          }
        },
        {
          "symbol": 16,
          "lower": {
            "numerator": "6306928877",
            "denominator": "100000000000000"
          },
          "upper": {
            "numerator": "3153464439",
            "denominator": "50000000000000"
          },
          "used_binary64_exact": {
            "numerator": "4653692115404295",
            "denominator": "73786976294838206464"
          }
        }
      ]
    },
    {
      "q": "1",
      "kind": "upper",
      "states": 18666,
      "transitions": 317322,
      "iterations": 100,
      "bound": 0.7102999314261528,
      "bound_exact": {
        "numerator": "6397813012984221",
        "denominator": "9007199254740992"
      },
      "graph_sha256": "d2f04a16813f34546ddeb57524a0715205d7d0a286fedfe88f335d50972c5283",
      "scale_exact": {
        "numerator": "1",
        "denominator": "32"
      },
      "scale_binary64_exact": {
        "numerator": "4503599627370497",
        "denominator": "144115188075855872"
      },
      "probability_bounds": [
        {
          "symbol": 1,
          "lower": {
            "numerator": "1514673429663",
            "denominator": "25000000000000"
          },
          "upper": {
            "numerator": "6058693718653",
            "denominator": "100000000000000"
          },
          "used_binary64_exact": {
            "numerator": "4365748923788419",
            "denominator": "72057594037927936"
          }
        },
        {
          "symbol": 3,
          "lower": {
            "numerator": "711452002861",
            "denominator": "12500000000000"
          },
          "upper": {
            "numerator": "5691616022889",
            "denominator": "100000000000000"
          },
          "used_binary64_exact": {
            "numerator": "8202483135942031",
            "denominator": "144115188075855872"
          }
        },
        {
          "symbol": 5,
          "lower": {
            "numerator": "5346778440419",
            "denominator": "100000000000000"
          },
          "upper": {
            "numerator": "267338922021",
            "denominator": "5000000000000"
          },
          "used_binary64_exact": {
            "numerator": "7705519805410597",
            "denominator": "144115188075855872"
          }
        },
        {
          "symbol": 7,
          "lower": {
            "numerator": "5022833510899",
            "denominator": "100000000000000"
          },
          "upper": {
            "numerator": "50228335109",
            "denominator": "1000000000000"
          },
          "used_binary64_exact": {
            "numerator": "7238665960970651",
            "denominator": "144115188075855872"
          }
        },
        {
          "symbol": 9,
          "lower": {
            "numerator": "1179628853119",
            "denominator": "25000000000000"
          },
          "upper": {
            "numerator": "4718515412477",
            "denominator": "100000000000000"
          },
          "used_binary64_exact": {
            "numerator": "1700024340269869",
            "denominator": "36028797018963968"
          }
        },
        {
          "symbol": 11,
          "lower": {
            "numerator": "2216317507783",
            "denominator": "50000000000000"
          },
          "upper": {
            "numerator": "4432635015567",
            "denominator": "100000000000000"
          },
          "used_binary64_exact": {
            "numerator": "3194050144700313",
            "denominator": "72057594037927936"
          }
        },
        {
          "symbol": 13,
          "lower": {
            "numerator": "1041018809077",
            "denominator": "25000000000000"
          },
          "upper": {
            "numerator": "4164075236309",
            "denominator": "100000000000000"
          },
          "used_binary64_exact": {
            "numerator": "750133107303357",
            "denominator": "18014398509481984"
          }
        },
        {
          "symbol": 15,
          "lower": {
            "numerator": "156471466861",
            "denominator": "4000000000000"
          },
          "upper": {
            "numerator": "1955893335763",
            "denominator": "50000000000000"
          },
          "used_binary64_exact": {
            "numerator": "2818739359397979",
            "denominator": "72057594037927936"
          }
        },
        {
          "symbol": 17,
          "lower": {
            "numerator": "3674783498171",
            "denominator": "100000000000000"
          },
          "upper": {
            "numerator": "918695874543",
            "denominator": "25000000000000"
          },
          "used_binary64_exact": {
            "numerator": "2647960574885547",
            "denominator": "72057594037927936"
          }
        },
        {
          "symbol": 19,
          "lower": {
            "numerator": "3452139621193",
            "denominator": "100000000000000"
          },
          "upper": {
            "numerator": "1726069810597",
            "denominator": "50000000000000"
          },
          "used_binary64_exact": {
            "numerator": "4975057507724873",
            "denominator": "144115188075855872"
          }
        },
        {
          "symbol": 21,
          "lower": {
            "numerator": "810746263701",
            "denominator": "25000000000000"
          },
          "upper": {
            "numerator": "648597010961",
            "denominator": "20000000000000"
          },
          "used_binary64_exact": {
            "numerator": "1168408502751031",
            "denominator": "36028797018963968"
          }
        },
        {
          "symbol": 23,
          "lower": {
            "numerator": "190406407687",
            "denominator": "6250000000000"
          },
          "upper": {
            "numerator": "3046502522993",
            "denominator": "100000000000000"
          },
          "used_binary64_exact": {
            "numerator": "8780945681494113",
            "denominator": "288230376151711744"
          }
        },
        {
          "symbol": 25,
          "lower": {
            "numerator": "2861924265993",
            "denominator": "100000000000000"
          },
          "upper": {
            "numerator": "1430962132997",
            "denominator": "50000000000000"
          },
          "used_binary64_exact": {
            "numerator": "8248935077051623",
            "denominator": "288230376151711744"
          }
        },
        {
          "symbol": 27,
          "lower": {
            "numerator": "2688529040257",
            "denominator": "100000000000000"
          },
          "upper": {
            "numerator": "1344264520129",
            "denominator": "50000000000000"
          },
          "used_binary64_exact": {
            "numerator": "968644670710455",
            "denominator": "36028797018963968"
          }
        },
        {
          "symbol": 29,
          "lower": {
            "numerator": "252563930017",
            "denominator": "10000000000000"
          },
          "upper": {
            "numerator": "2525639300171",
            "denominator": "100000000000000"
          },
          "used_binary64_exact": {
            "numerator": "3639829827559167",
            "denominator": "144115188075855872"
          }
        },
        {
          "symbol": 31,
          "lower": {
            "numerator": "474523710107",
            "denominator": "20000000000000"
          },
          "upper": {
            "numerator": "296577318817",
            "denominator": "12500000000000"
          },
          "used_binary64_exact": {
            "numerator": "6838607372855205",
            "denominator": "288230376151711744"
          }
        },
        {
          "symbol": 32,
          "lower": {
            "numerator": "4598493014643",
            "denominator": "12500000000000"
          },
          "upper": {
            "numerator": "7357588823429",
            "denominator": "20000000000000"
          },
          "used_binary64_exact": {
            "numerator": "6627126856708035",
            "denominator": "18014398509481984"
          }
        }
      ]
    }
  ],
  "checks": {
    "strict_displayed_lower_q_7/8": true,
    "strict_displayed_lower_q_1": true,
    "strict_displayed_lower_q_27/20": true,
    "strict_displayed_lower_q_17/10": true,
    "strict_displayed_lower_q_9/5": true,
    "strict_displayed_lower_q_189/100": true,
    "strict_displayed_lower_q_3": true,
    "strict_displayed_lower_q_6": true,
    "strict_displayed_lower_q_10": true,
    "strict_displayed_midpoint_upper": true,
    "scalar_worst_load_q_3": true,
    "scalar_worst_load_q_6": true,
    "scalar_worst_load_q_10": true,
    "scalar_online_factor_below_1_40904": true,
    "anchor_margin_above_0_0004": true,
    "resource_ratio_below_2_110250205": true,
    "multiroot_ratio_below_82_564": true
  },
  "safe_displayed_lower_bounds": {
    "7/8": {
      "numerator": "3203997760947",
      "denominator": "5000000000000"
    },
    "1": {
      "numerator": "709707",
      "denominator": "1000000"
    },
    "27/20": {
      "numerator": "886377",
      "denominator": "1000000"
    },
    "17/10": {
      "numerator": "1044638725261",
      "denominator": "1000000000000"
    },
    "9/5": {
      "numerator": "1087186063973",
      "denominator": "1000000000000"
    },
    "189/100": {
      "numerator": "11245989704271",
      "denominator": "10000000000000"
    },
    "3": {
      "numerator": "1533777646201",
      "denominator": "1000000000000"
    },
    "6": {
      "numerator": "237571769847",
      "denominator": "100000000000"
    },
    "10": {
      "numerator": "3218954343659",
      "denominator": "1000000000000"
    }
  },
  "safe_midpoint_upper": {
    "numerator": "3551499657131",
    "denominator": "5000000000000"
  },
  "anchor_mean_lower": {
    "numerator": "1065912394617",
    "denominator": "1000000000000"
  },
  "anchor_margin_lower": {
    "numerator": "462394617",
    "denominator": "1000000000000"
  },
  "ln2_lower_40_terms": {
    "numerator": "641002131305773108026479407593073354083307774461692729700261762378304",
    "denominator": "924770596034095025085739938508626810169527975600985533214810912637475"
  },
  "resource_ratio_upper": {
    "numerator": "16011430662150278970494690975092667896972195515076609850561043112030014337058681118143584850008964260528340871469329027704681290619196800136795",
    "denominator": "7587456042063359387490049958923652885541576684468185503483511219937092613913972079458158422033115271146080100926503470207752429291506718397184"
  },
  "resource_ratio_upper_decimal_approximation": 2.110250204203631,
  "multiroot_ratio_upper": {
    "numerator": "5011577797253037317764838275204005051752297196218978883225606494065394487499367189978942058052805813545370692769899985671565243963808598442816835",
    "denominator": "60699648336506875099920399671389223084332613475745484027868089759496740911311776635665267376264922169168640807412027761662019434332053747177472"
  },
  "multiroot_ratio_upper_decimal_approximation": 82.56353923946706,
  "elapsed_seconds": 23.787881500000367
}


==> anc/certificates/results/verification_summary.json <==
{
  "python": "3.12.14 (main, Aug 25 2026, 14:01:42) [MSC v.1944 64 bit (AMD64)]",
  "numpy": "2.3.5",
  "platform": "Windows-11-10.0.26300-SP0",
  "status": "PASS",
  "checks": [
    {
      "name": "scalar",
      "script": "check_scalar.py",
      "script_sha256": "8a820943da403e65c7234b04ba1fe4b10328ae2df307be8ea7a8c146e1041b76",
      "exit_code": 0,
      "seconds": 24.031,
      "log": "scalar.log"
    },
    {
      "name": "scalar_correction",
      "script": "check_scalar_correction.py",
      "script_sha256": "fe25e493ac197f3485dbd49eb643176c5bc20f1735590da74642a775f89834f6",
      "exit_code": 0,
      "seconds": 1.141,
      "log": "scalar_correction.log"
    },
    {
      "name": "phase_grid",
      "script": "check_phase_grid.py",
      "script_sha256": "e5fbfa37d525f30771e5f47c80cb742c2cf63f5901ac082185ba7570905e206b",
      "exit_code": 0,
      "seconds": 0.562,
      "log": "phase_grid.log"
    }
  ]
}


==> anc/certificates/run_all.py <==
"""Regenerate the manuscript's finite certificates and their execution logs."""
from pathlib import Path
import argparse
import hashlib
import json
import platform
import subprocess
import sys
import time


def main():
    directory = Path(__file__).resolve().parent
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--output-dir", type=Path, default=directory / "results")
    args = parser.parse_args()
    output = args.output_dir.resolve()
    output.mkdir(parents=True, exist_ok=True)
    # Scalar correction consumes the just-regenerated scalar graph results.
    jobs = [
        ("scalar", "check_scalar.py", ["--output-dir", str(output)]),
        ("scalar_correction", "check_scalar_correction.py", ["--output-dir", str(output)]),
        ("phase_grid", "check_phase_grid.py", ["--output", str(output / "phase_grid_checks.json")]),
    ]
    import numpy as np
    report = {
        "python": sys.version,
        "numpy": np.__version__,
        "platform": platform.platform(),
        "status": "RUNNING",
        "checks": [],
    }
    destination = output / "verification_summary.json"
    for name, filename, arguments in jobs:
        script = directory / filename
        command = [sys.executable, str(script), *arguments]
        print("Running " + name + "...", flush=True)
        started = time.monotonic()
        with (output / (name + ".log")).open("w", encoding="utf-8") as log:
            log.write("Command: " + repr(command) + "\n")
            log.flush()
            completed = subprocess.run(command, cwd=directory.parent,
                                       stdout=log, stderr=subprocess.STDOUT)
        report["checks"].append({
            "name": name,
            "script": filename,
            "script_sha256": hashlib.sha256(script.read_bytes()).hexdigest(),
            "exit_code": completed.returncode,
            "seconds": round(time.monotonic() - started, 3),
            "log": name + ".log",
        })
        if completed.returncode:
            report["status"] = "FAIL"
            destination.write_text(json.dumps(report, indent=2) + "\n", encoding="utf-8")
            print("FAIL: see " + str(output / (name + ".log")), file=sys.stderr)
            return completed.returncode
        print("PASS: " + name, flush=True)
    report["status"] = "PASS"
    destination.write_text(json.dumps(report, indent=2) + "\n", encoding="utf-8")
    print("All three core certificate checks passed. Results: " + str(output), flush=True)
    return 0


if __name__ == "__main__":
    sys.exit(main())

